GeV-scale neutrinos: interactions with mesons and DUNE sensitivity

The simplest extension of the SM to account for the observed neutrino masses and mixings is the addition of at least two singlet fermions (or right-handed neutrinos). If their masses lie at or below the GeV scale, such new fermions would be produced in meson decays. Similarly, provided they are sufficiently heavy, their decay channels may involve mesons in the final state. Although the couplings between mesons and heavy neutrinos have been computed previously, significant discrepancies can be found in the literature. The aim of this paper is to clarify such discrepancies and provide consistent expressions for all relevant effective operators involving mesons with masses up to 2 GeV. Moreover, the effective Lagrangians obtained for both the Dirac and Majorana scenarios are made publicly available as FeynRules models so that fully differential event distributions can be easily simulated. As an application of our setup, we numerically compute the expected sensitivity of the DUNE near detector to these heavy neutral leptons.

==> anc/Example_Script_v2.sh <==
import model effective_HeavyN_Dirac_v103_UFO
define v = v1 v2 v3
generate n4 > v pi0
output example_output
launch example_output
set MN4 1
set modthetae 0.00001
set argthetae 0
set modthetamu 0.00001
set argthetamu 0
set modthetatau 0.00001
set argthetatau 0
set fixed_ren_scale True
set fixed_fac_scale True
set nevents 1000000
done

==> anc/README_v2.txt <==
===============
README
===============

The files effective_HeavyN_Dirac_v103.fr and effective_HeavyN_Majorana_v103.fr implement in FeynRules the Lagrangian interactions of an extra heavy neutrino N4 or "heavy neutral lepton" (HNL) for the cases in which N4 is a Dirac or Majorana particle, respectively. Here we summarize the main features of the implemented models, and point out their main limitations as well as some caveats. See the companion paper arXiv: 2007.03701 for details.  

-------------------
1. Mesons included:
-------------------
Both files contain a "Mesons" switch, which is set to True by default:
   Mesons = True;
so that the quarks are removed from the Lagrangian and are instead replaced by the relevant pseudoscalar and vector mesons in the effective theory at low energies. In particular, the model files include the following particle definitions: 
  - charged pseudoscalar mesons: pions, kaons, D, Ds, B, Bc; 
  - neutral pseudoscalar mesons: pi0, K0, eta, eta', D0, B0, B0s; 
  - charged vector mesons: rho, K^*, B^*;
  - neutral vector mesons: rho0, phi and omega. 
These meson interactions are only complete in their interactions with the HNL and other SM leptons. Purely hadronic processes are not implemented. The models are only intended to describe the low-energy, tree level effective interactions of the HNL. 

These effective operators involve on-shell mesons, neutrinos and charged leptons, which appear in external legs only. Thus, the diagrams in which these particles propagate in internal legs may be generated by MadGraph, but should be disregarded. This can be easily done by imposing the process of interest to be computed at leading order in QED, since all effective vertices with mesons are higher order and the presence of an internal leg would at least involve order 4 in QED. Note that processes involving off-shell charged leptons or neutrinos may still be computed if those particles do not enter any effective vertex. 

If the "Mesons" switch is set to False instead, the Lagrangian will rather include the SM quarks so as to describe the HNL phenomenology at higher energies, suitable for colliders. In this case, no meson interactions will be included in the Lagrangian.

Notice that the HNL decays with 3 or more mesons discussed in Section 5.3 of the companion paper cannot be implemented in the model file with the "Mesons" switch set to True. However, these decay widths can be estimated from the corresponding decays to quarks with the "Mesons" switch set to False and applying the correction in Eqs. (5.14) and (5.15) of the paper.  

-------------------
2. Free parameters:
------------------- 
The HNL phenomenology is controlled by two sets of parameters:
  - the HNL mass, which is set by the variable MN4 in the model files. By default, MN4 = 1 GeV. 
  - the set of Yukawa couplings Y_a of the HNL with the SM electron, muon and tau lepton doublets. These are encoded in the parameters theta_a = Y_a vev/MN4, where vev is the Higgs vacuum expectation value. At leading order, they correspond to the HNL mixing with the electron, muon and tau flavours respectively (see eqs. (B.1) and (B.2) in the companion paper for details). These three parameters are defined in terms of their modulus and argument (between 0 and 360 degrees). By default, the three moduli are set to 10^-5, and the three arguments to 0.  

Of course, the mixings and mass of the heavy neutrino may be changed to explore other regions of the parameter space. Please note that, in order to modify the mixings, one should specify the values of the modtheta_i and argtheta_i parameters, and not the theta_i themselves (which will be automatically set accounting to the introduced modulus and argument). 

-----------------------------
3. Neutrino mass eigenstates:
-----------------------------
Both models are written in terms of the physical neutrino mass eigenstates in the Lagrangian (see eqs. (B.1) and (B.2) in the companion paper for details), defined as n = (v1, v2, v3, N4). To clearly distinguish these states from the flavour eigenstates, we gave v1, v2, v3 and N4 new PDG particles codes: 12000,14000,16000 and 18000, respectively.

In this implementation, v1, v2 and v3 are exactly massless in the Dirac case, while v3 has a negligible mass in the Majorana scenario. The mass of N4 corresponds to MN4 to leading order in theta_a. Notice in particular that: 
  - v1, v2, v3 do *not* correspond to the SM neutrino flavour eigenstates (except for the Dirac case in the limit of small theta_a). 
  - v1, v2, v3 do *not* correspond to the neutrino oscillation mass eigenstates either (since most of them are massless at this level of approximation). 
Thus, the correct way of treating them is to add incoherently over v1, v2 and v3 when there are light neutrinos in the final state of any process. If the models are exported to MadGraph5, a convenient way of doing this is by defining the multiparticle v = v1 v2 v3 (and v~ = v1~ v2~ v3~ in the Dirac case). 

An example bash script is provided: "Example_Script.sh". The script shows how to load the Dirac neutrino model and generate 1e6 events for the decay N -> v pi0. It also shows how to change the heavy neutrino parameters at running time, as well as how to define the v multiparticle as outlined above.

-----------------------------
4. Semileptonic meson decays:
-----------------------------
Semileptonic meson decays include form factors that depend on the squared momentum transfer between the parent and daughter mesons, q^2. By default, these are included in the model files evaluated at an average <q^2>, which depends on the HNL mass MN4 (see Appendix D in the companion paper). We find that this is a relatively good approximation, and allows the user to use the model out-of-the-box, without having to modify anything in it. This approximation can be extrapolated to very small values of MN4, and thus can also be used to simulate semileptonic meson decays to the SM massless neutrinos.

However, we also provide a script (written in Python3) that can be used to modify the relevant UFO files so as to correctly implement the full q^2 dependence of the form factors. In order for this to work, the user should first export the model to UFO format, and then run the Python3 script as:
  python3 generate_form_factors_v103.py PATH_TO_UFO_MODEL 
where PATH_TO_UFO_MODEL is the absolute path to the folder containing the UFO model files. We have checked that this feature is compatible with MadGraph5 (v2.6.5 and above); unfortunately, it is not compatible with the MadWidth module. 

Finally, notice that the form factors implemented correspond to those for semileptonic *meson* decays. Therefore, these models should *not* be used to simulate semileptonic decays of charged leptons or the HNL: although the user may see that the corresponding effective vertices exist in the model, the form factor would be incorrect in this case!

-----------------------------------------
5. How to export the model to UFO format:
-----------------------------------------
Notice that, in the default Mathematica file distributed with FeynRules, the command used as an example to export a model to UFO format is:
    WriteUFO[LGauge,LHiggs,LFermions,LYukawa,LGhost];
When using our models, this command should be changed to 
    WriteUFO[LagHeavyN];
in order to include all new terms in the Lagrangian. In this case, the "Mesons" switch (see point 1 above) will select the interactions with quarks or mesons as indicated by the user. 

Alternatively, you may use
    WriteUFO[LGauge,LHiggs,LFermions,LYukawa,LGhost,LHadr]; 
to include interactions with mesons, or
    WriteUFO[LGauge,LHiggs,LFermions,LYukawa,LGhost,LQuarks];
to include interactions with quarks (high-energy interactions).

We strongly discourage including both interactions with mesons and quarks simultaneously, as this may lead to double-counting and other inconsistencies.

-----------------------------------
6. Other issues and clarifications:
----------------------------------- 
  - We have checked that these model files work in MadGraph5 v2.6.5 and above. 
  - When generating events, both the renormalization and factorization scales should be set to FIXED.
  - The parameter r defined in the Majorana model file corresponds to the rho parameter in Eq. (B.2) in the companion paper.




==> anc/effective_HeavyN_Dirac_v2.fr <==
(***************************************************************************************************************)
(******       This is the FeynRules mod-file used for Majorana neutrinos in:                              ******)
(******       GeV-scale neutrinos: interactions with mesons and DUNE sensitivity, arXiv:2007.03701        ******)
(******                                                                                                   ******)
(******       Authors: "P. Coloma", "E. Fernandez-Martinez", "M. Gonzalez-Lopez", "J. Hernandez-Garcia"   ******)
(******                                                                                                   ******)
(******       Note: Unitary gauge is assumed (FeynmanGauge = False)                                      ******)
(******       since Feynman gauge is not supported in MadGraph.                                          ******)
(***************************************************************************************************************)

(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "effective_HeavyN_Dirac_v103";

M$Information = {
  Authors      -> {"P. Coloma", "E. Fernandez-Martinez", "M. Gonzalez-Lopez", "J. Hernandez-Garcia"}, 
  Version      -> "1.0.0",
  Date         -> "06. 06. 2020",
  Institutions -> {"Instituto de Fisica Corpuscular, Universidad de Valencia & CSIC, and Instituto de Fisica Teorica UAM/CSIC", "Departamento de Fisica Teorica & Instituto de Fisica Teorica, Universidad Autonoma de Madrid & CSIC", "Departamento de Fisica Teorica & Instituto de Fisica Teorica, Universidad Autonoma de Madrid & CSIC", "Institute for Theoretical Physics, ELTE Eotvos Lorand University"},
  Emails       -> {"pilar.coloma@ift.csic.es", "enrique.fernandez-martinez@uam.es", "manuel.gonzalezl@uam.es", "josu.hernandez@ttk.elte.hu"},
  URLs         -> "https://arxiv.org/abs/2007.03701"
};

FeynmanGauge = False;

(* Add mesons and remove quarks from the Lagrangian. Change to False for a high-energy description in terms of quarks and without mesons. *)
Mesons = True;

(* ************************** *)
(* ***** NLO Variables ****** *)
(******************************)

FR$LoopSwitches = {{Gf, MW}};
FR$RmDblExt = { ymb -> MB, ymc -> MC, ymdo -> MD, yme -> Me, 
   ymm -> MMU, yms -> MS, ymt -> MT, ymtau -> MTA, ymup -> MU, MN4 -> MassN4};


(* ************************** *)
(* *****      vevs      ***** *)
(* ************************** *)
M$vevs = { {Phi[2],vev} };

(* ************************** *)
(* *****  Gauge groups  ***** *)
(* ************************** *)
M$GaugeGroups = {
  U1Y  == { 
    Abelian          -> True,  
    CouplingConstant -> g1, 
    GaugeBoson       -> B, 
    Charge           -> Y
  },
  SU2L == { 
    Abelian           -> False, 
    CouplingConstant  -> gw, 
    GaugeBoson        -> Wi, 
    StructureConstant -> Eps, 
    Representations   -> {Ta,SU2D}, 
    Definitions       -> {Ta[a_,b_,c_]->PauliSigma[a,b,c]/2, FSU2L[i_,j_,k_]:> I Eps[i,j,k]}
  },
  SU3C == { 
    Abelian           -> False, 
    CouplingConstant  -> gs, 
    GaugeBoson        -> G,
    StructureConstant -> f, 
    Representations   -> {T,Colour}, 
    SymmetricTensor   -> dSUN
  } 
};


(* ************************** *)
(* *****    Indices     ***** *)
(* ************************** *)

IndexRange[Index[SU2W      ]] = Unfold[Range[3]]; 
IndexRange[Index[SU2D      ]] = Unfold[Range[2]];
IndexRange[Index[Gluon     ]] = NoUnfold[Range[8]];
IndexRange[Index[Colour    ]] = NoUnfold[Range[3]]; 
IndexRange[Index[Generation]] = Range[3];
IndexRange[Index[Neutrinos ]] = Range[4];
IndexRange[Index[Heavynus  ]] = Range[1];


IndexStyle[SU2W,       j];
IndexStyle[SU2D,       k];
IndexStyle[Gluon,      a];
IndexStyle[Colour,     m];
IndexStyle[Generation, f];
IndexStyle[Neutrinos,  n];
IndexStyle[Heavynus,   r];


(* ************************** *)
(* *** Interaction orders *** *)
(* ***  (as used by mg5)  *** *)
(* ************************** *)

M$InteractionOrderHierarchy = {
  {QCD, 1},
  {QED, 2}
};


(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {

(* Gauge bosons: physical vector fields *)
  V[1] == { 
    ClassName       -> A, 
    SelfConjugate   -> True,  
    Mass            -> 0,  
    Width           -> 0,  
    ParticleName    -> "a", 
    PDG             -> 22, 
    PropagatorLabel -> "a", 
    PropagatorType  -> W, 
    PropagatorArrow -> None,
    FullName        -> "Photon"
  },
  V[2] == { 
    ClassName       -> Z, 
    SelfConjugate   -> True,
    Mass            -> {MZ, 91.1876},
    Width           -> {WZ, 2.4952},
    ParticleName    -> "Z", 
    PDG             -> 23, 
    PropagatorLabel -> "Z",
    PropagatorType  -> Sine,
    PropagatorArrow -> None,
    FullName        -> "Z"
  },
  V[3] == {
    ClassName        -> W,
    SelfConjugate    -> False,
    Mass             -> {MW, Internal},
    Width            -> {WW, 2.085},
    ParticleName     -> "W+",
    AntiParticleName -> "W-",
    QuantumNumbers   -> {Q -> 1},
    PDG              -> 24, 
    PropagatorLabel  -> "W",
    PropagatorType   -> Sine,
    PropagatorArrow  -> Forward,
    FullName         -> "W"
  },
  V[4] == {
    ClassName        -> G,
    SelfConjugate    -> True,
    Indices          -> {Index[Gluon]},
    Mass             -> 0,
    Width            -> 0,
    ParticleName     -> "g", 
    PDG              -> 21,
    PropagatorLabel  -> "G",
    PropagatorType   -> C,
    PropagatorArrow  -> None,
    FullName         -> "G"
  },

(* Ghosts: related to physical gauge bosons *)
  U[1] == { 
    ClassName       -> ghA, 
    SelfConjugate   -> False,
    Ghost           -> A,
    QuantumNumbers  -> {GhostNumber -> 1},
    Mass            -> 0,
    Width	    -> 0,
    PropagatorLabel -> "uA",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },
  U[2] == {
    ClassName       -> ghZ,
    SelfConjugate   -> False,
    Ghost           -> Z,
    QuantumNumbers  -> {GhostNumber -> 1},
    Mass            -> {MZ,91.1876},  
    Width	    -> {WZ, 2.4952},
    PropagatorLabel -> "uZ",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },
  U[31] == { 
    ClassName       -> ghWp,
    SelfConjugate   -> False, 
    Ghost           -> W,
    QuantumNumbers  -> {GhostNumber -> 1, Q -> 1},
    Mass            -> {MW,Internal}, 
    Width           -> {WW, 2.085}, 
    PropagatorLabel -> "uWp",
    PropagatorType  -> GhostDash, 
    PropagatorArrow -> Forward
  },
  U[32] == { 
    ClassName       -> ghWm,
    SelfConjugate   -> False, 
    Ghost           -> Wbar,
    QuantumNumbers  -> {GhostNumber -> 1, Q -> -1},
    Mass            -> {MW,Internal}, 
    Width           -> {WW, 2.085},
    PropagatorLabel -> "uWm",
    PropagatorType  -> GhostDash, 
    PropagatorArrow -> Forward
  },
  U[4] == { 
    ClassName       -> ghG, 
    SelfConjugate   -> False,
    Indices         -> {Index[Gluon]},
    Ghost           -> G,
    PDG             -> 82,
    QuantumNumbers  ->{GhostNumber -> 1}, 
    Mass            -> 0,
    Width	    -> 0,
    PropagatorLabel -> "uG",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },

(* Gauge bosons: unphysical vector fields *)
  V[11] == { 
    ClassName     -> B, 
    Unphysical    -> True, 
    SelfConjugate -> True, 
    Definitions   -> { B[mu_] -> -sw Z[mu]+cw A[mu]} 
  },
  V[12] == { 
    ClassName     -> Wi,
    Unphysical    -> True,
    SelfConjugate -> True, 
    Indices       -> {Index[SU2W]},
    FlavorIndex   -> SU2W,
    Definitions   -> { Wi[mu_,1] -> (Wbar[mu]+W[mu])/Sqrt[2], Wi[mu_,2] -> (Wbar[mu]-W[mu])/(I*Sqrt[2]), Wi[mu_,3] -> cw Z[mu] + sw A[mu]}
  },

(* Ghosts: related to unphysical gauge bosons *)
  U[11] == {
    ClassName     -> ghB, 
    Unphysical    -> True,
    SelfConjugate -> False,
    Ghost         -> B, 
    Definitions   -> { ghB -> -sw ghZ + cw ghA}
  },
  U[12] == {
    ClassName     -> ghWi,
    Unphysical    -> True,
    SelfConjugate -> False,
    Ghost         -> Wi,
    Indices       -> {Index[SU2W]},
    FlavorIndex   -> SU2W,
    Definitions   -> { ghWi[1] -> (ghWp+ghWm)/Sqrt[2], ghWi[2] -> (ghWm-ghWp)/(I*Sqrt[2]), ghWi[3] -> cw ghZ+sw ghA}
  } ,

(* Fermions: physical fields *)
(* Note that technically these are neutrino mass eigenstates and as such we gave them different labels and codes than to the flavour eigenstates. *) 
  F[1] == {
    ClassName        -> vl,
    ClassMembers     -> {v1,v2,v3,N4},
    Indices          -> {Index[Neutrinos]},
    FlavorIndex      -> Neutrinos,
    SelfConjugate    -> False,
    Mass             -> {Mnu, 0,0,0, {MassN4, Internal}},
    Width            -> {0, 0, 0, {WN, 0}},
    QuantumNumbers   -> {LeptonNumber -> 1},
    PropagatorLabel  -> {"v", "v1", "v2", "v3","N4"} ,
    PropagatorType   -> S,
    PropagatorArrow  -> Forward,
    PDG              -> {12000,14000,16000,18000},
    ParticleName     -> {"v1","v2","v3","N4"},
    AntiParticleName -> {"v1~","v2~","v3~","N4~"},
    FullName         -> {"neutrino1", "neutrino2", "neutrino3","Heavy-neutrino"}
  },

  F[2] == {
    ClassName        -> l,
    ClassMembers     -> {e, mu, ta},
    Indices          -> {Index[Generation]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Ml, {Me,5.11*^-4}, {MMU,0.10566}, {MTA,1.777}},
    Width            -> 0,
    QuantumNumbers   -> {Q -> -1, LeptonNumber -> 1},
    PropagatorLabel  -> {"l", "e", "mu", "ta"},
    PropagatorType   -> Straight,
    PropagatorArrow  -> Forward,
    PDG              -> {11, 13, 15},
    ParticleName     -> {"e-", "mu-", "ta-"},
    AntiParticleName -> {"e+", "mu+", "ta+"},
    FullName         -> {"Electron", "Muon", "Tau"} 
  },
  F[3] == {
    ClassName        -> uq,
    ClassMembers     -> {u, c, t},
    Indices          -> {Index[Generation], Index[Colour]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Mu, {MU, 2.55*^-3}, {MC,1.27}, {MT,172}},
    Width            -> {0, 0, {WT,1.50833649}},
    QuantumNumbers   -> {Q -> 2/3},
    PropagatorLabel  -> {"uq", "u", "c", "t"},
    PropagatorType   -> Straight,
    PropagatorArrow  -> Forward,
    PDG              -> {2, 4, 6}, 
    ParticleName     -> {"u",  "c",  "t" },
    AntiParticleName -> {"u~", "c~", "t~"},
    FullName         -> {"u-quark", "c-quark", "t-quark"}
  },
  F[4] == {
    ClassName        -> dq,
    ClassMembers     -> {d, s, b},
    Indices          -> {Index[Generation], Index[Colour]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Md, {MD,5.04*^-3}, {MS,0.101}, {MB,4.7}},
    Width            -> 0,
    QuantumNumbers   -> {Q -> -1/3},
    PropagatorLabel  -> {"dq", "d", "s", "b"},
    PropagatorType   -> Straight, 
    PropagatorArrow  -> Forward,
    PDG              -> {1,3,5},
    ParticleName     -> {"d",  "s",  "b" },
    AntiParticleName -> {"d~", "s~", "b~"},
    FullName         -> {"d-quark", "s-quark", "b-quark"}
  },

(* Fermions: unphysical fields *)
  F[11] == { 
    ClassName      -> LL, 
    Unphysical     -> True, 
    Indices        -> {Index[SU2D], Index[Generation]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1/2},
    Definitions    -> { LL[sp1_,1,ff_] :> Module[{sp2,ff2}, PMNS[ff,ff2] ProjM[sp1,sp2] vl[sp2,ff2]], LL[sp1_,2,ff_] :> Module[{sp2}, ProjM[sp1,sp2] l[sp2,ff]] }
  },
  F[12] == { 
    ClassName      -> lR, 
    Unphysical     -> True, 
    Indices        -> {Index[Generation]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1},
    Definitions    -> { lR[sp1_,ff_] :> Module[{sp2}, ProjP[sp1,sp2] l[sp2,ff]] }
  },
  F[13] == { 
    ClassName      -> QL, 
    Unphysical     -> True, 
    Indices        -> {Index[SU2D], Index[Generation], Index[Colour]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 1/6},
    Definitions    -> { 
      QL[sp1_,1,ff_,cc_] :> Module[{sp2}, ProjM[sp1,sp2] uq[sp2,ff,cc]], 
      QL[sp1_,2,ff_,cc_] :> Module[{sp2,ff2}, CKM[ff,ff2] ProjM[sp1,sp2] dq[sp2,ff2,cc]] }
  },
  F[14] == { 
    ClassName      -> uR, 
    Unphysical     -> True, 
    Indices        -> {Index[Generation], Index[Colour]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 2/3},
    Definitions    -> { uR[sp1_,ff_,cc_] :> Module[{sp2}, ProjP[sp1,sp2] uq[sp2,ff,cc]] }
  },
  F[15] == { 
    ClassName      -> dR, 
    Unphysical     -> True, 
    Indices        -> {Index[Generation], Index[Colour]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1/3},
    Definitions    -> { dR[sp1_,ff_,cc_] :> Module[{sp2}, ProjP[sp1,sp2] dq[sp2,ff,cc]] }
  },
  F[16] == { 
    ClassName      -> NR, 
    Unphysical     -> True, 
    Indices        -> {Index[Heavynus]},
    FlavorIndex    -> Heavynus,
    SelfConjugate  -> False,
    Definitions    -> { NR[sp1_,ff_] :> Module[{sp2,ff2}, HEAVR[ff,ff2] ProjP[sp1,sp2] vl[sp2,ff2]] }
  },
  F[17] == { 
    ClassName      -> NL, 
    Unphysical     -> True, 
    Indices        -> {Index[Heavynus]},
    FlavorIndex    -> Heavynus,
    SelfConjugate  -> False,
    Definitions    -> { NL[sp1_,ff_] :> Module[{sp2,ff2}, HEAV[ff,ff2] ProjM[sp1,sp2] vl[sp2,ff2]] }
  },


(* Higgs: physical scalars  *)
  S[1] == {
    ClassName       -> H,
    SelfConjugate   -> True,
    Mass            -> {MH,125.1},
    Width           -> {WH,0.00407},
    PropagatorLabel -> "H",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 25,
    ParticleName    -> "H",
    FullName        -> "H"
  },

(* Higgs: physical scalars  *)
  S[2] == {
    ClassName       -> G0,
    SelfConjugate   -> True,
    Goldstone       -> Z,
    Mass            -> {MZ, 91.1876},
    Width           -> {WZ, 2.4952},
    PropagatorLabel -> "Go",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 250,
    ParticleName    -> "G0",
    FullName        -> "G0"
  },
  S[3] == {
    ClassName        -> GP,
    SelfConjugate    -> False,
    Goldstone        -> W,
    Mass             -> {MW, Internal},
    QuantumNumbers   -> {Q -> 1},
    Width            -> {WW, 2.085},
    PropagatorLabel  -> "GP",
    PropagatorType   -> D,
    PropagatorArrow  -> None,
    PDG              -> 251,
    ParticleName     -> "G+",
    AntiParticleName -> "G-",
    FullName         -> "GP"
  },


(* Pseudoscalar mesons  *)
  S[4] == {
    ClassName       -> K,
    SelfConjugate   -> False,
    Mass            -> {MK,0.493677},
    QuantumNumbers   -> {Q -> 1},
    Width           -> {WK,0}, 
    PropagatorLabel -> "K",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 321,
    ParticleName    -> "K+",
    AntiParticleName -> "K-",
    FullName        -> "Charged Kaon"
  },

  S[5] == {
    ClassName       -> Pip,
    SelfConjugate   -> False,
    Mass            -> {MPip,0.13957},
    QuantumNumbers   -> {Q -> 1},
    Width           -> {WPip, 0}, 
    PropagatorLabel -> "Pi",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 211,
    ParticleName    -> "Pi+",
    AntiParticleName -> "Pi-",
    FullName        -> "Charged Pion"
  },

  S[6] == {
    ClassName       -> Dd,
    SelfConjugate   -> False,
    Mass            -> {MDd,1.869},
    QuantumNumbers   -> {Q -> 1},
    Width           -> {WD, 0}, 
    PropagatorLabel -> "Dd",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 411,
    ParticleName    -> "D+",
    AntiParticleName -> "D-",
    FullName        -> "Charged D"
  },

  S[13] == {
    ClassName       -> D0,
    SelfConjugate   -> False,
    Mass            -> {MD0,1.865},
    QuantumNumbers   -> {Q -> 0},
    Width           -> {WD0,0}, 
    PropagatorLabel -> "D0",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 421,
    ParticleName    -> "D0",
    AntiParticleName -> "D0bar",
    FullName        -> "Neutral D"
  },

  S[7] == {
    ClassName       -> Pi0,
    SelfConjugate   -> True,
    Mass            -> {MPi0,0.13498},
    Width           -> {WPi0, 0}, 
    PropagatorLabel -> "Pi0",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 111,
    ParticleName    -> "Pi0",
    FullName        -> "Neutral Pion"
  },

  S[12] == {
    ClassName       -> K0,
    SelfConjugate   -> False,
    Mass            -> {MK0,0.497611},
    QuantumNumbers   -> {Q -> 0},
    Width           -> {WK0,0}, 
    PropagatorLabel -> "K0",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 311,
    ParticleName    -> "K0",
    AntiParticleName -> "K0bar",
    FullName        -> "Neutral Kaon"
  },

  S[8] == {
    ClassName       -> Eta,
    SelfConjugate   -> True,
    Mass            -> {Meta,0.54786},
    Width           -> {Weta, 0}, 
    PropagatorLabel -> "eta",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 221,
    ParticleName    -> "Eta",
    FullName        -> "Eta"
  },

  S[9] == {
    ClassName       -> Etap,
    SelfConjugate   -> True,
    Mass            -> {Metap,0.9578},
    Width           -> {Wetap, 0}, 
    PropagatorLabel -> "etap",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 331,
    ParticleName    -> "Etap",
    FullName        -> "Eta Prime"
  },

  S[10] == {
    ClassName       -> Ds,
    SelfConjugate   -> False,
    Mass            -> {MDs,1.9683},
    QuantumNumbers   -> {Q -> 1},
    Width           -> {WDs, 0}, 
    PropagatorLabel -> "Ds",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 431,
    ParticleName    -> "Ds+",
    AntiParticleName -> "Ds-",
    FullName        -> "Charged Ds"
  },

  S[15] == {
    ClassName       -> Bu,
    SelfConjugate   -> False,
    Mass            -> {MBu,5.279},
    QuantumNumbers  -> {Q -> 1},
    Width           -> {WBu, 0}, 
    PropagatorLabel -> "Bu",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 521,
    ParticleName    -> "B+",
    AntiParticleName -> "B-",
    FullName        -> "Charged B"
  },

  S[16] == {
    ClassName       -> Bc,
    SelfConjugate   -> False,
    Mass            -> {MBc,6.275},
    QuantumNumbers  -> {Q -> 1},
    Width           -> {WBc, 0}, 
    PropagatorLabel -> "Bc",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 541,
    ParticleName    -> "Bc+",
    AntiParticleName -> "Bc-",
    FullName        -> "Charged Bc"
  },

  S[17] == {
    ClassName       -> B0,
    SelfConjugate   -> False,
    Mass            -> {MB0,5.280},
    QuantumNumbers  -> {Q -> 0},
    Width           -> {WB0,0}, 
    PropagatorLabel -> "B0",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 511,
    ParticleName    -> "B0",
    AntiParticleName -> "B0bar",
    FullName        -> "Neutral B"
  },

  S[18] == {
    ClassName       -> B0s,
    SelfConjugate   -> False,
    Mass            -> {MB0s,5.367},
    QuantumNumbers  -> {Q -> 0},
    Width           -> {WB0s,0}, 
    PropagatorLabel -> "B0s",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 531,
    ParticleName    -> "B0s",
    AntiParticleName -> "B0sbar",
    FullName        -> "Neutral Bs"
  },

(* Higgs: unphysical scalars  *)
  S[11] == { 
    ClassName      -> Phi, 
    Unphysical     -> True, 
    Indices        -> {Index[SU2D]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 1/2},
    Definitions    -> { Phi[1] -> -I GP, Phi[2] -> (vev + H + I G0)/Sqrt[2]  }
  },

(* Vector mesons *)


  V[21] == { 
    ClassName       -> rho0, 
    SelfConjugate   -> True,
    Mass            -> {Mrho0, 0.77526},
    Width           -> {Wrho0, 0.1478}, 
    ParticleName    -> "rho0", 
    PDG             -> 113, 
    PropagatorLabel -> "rho0",
    PropagatorType  -> Sine,
    PropagatorArrow -> None,
    FullName        -> "rho 0"
  },

  V[22] == {
    ClassName        -> rho,
    SelfConjugate    -> False,
    Mass             -> {Mrho, 0.77511},
    Width            -> {Wrho, 0.1491}, 
    ParticleName     -> "rho+",
    AntiParticleName -> "rho-",
    QuantumNumbers   -> {Q -> 1},
    PDG              -> 213, 
    PropagatorLabel  -> "rho",
    PropagatorType   -> Sine,
    PropagatorArrow  -> Forward,
    FullName         -> "charged rho"
  },


  V[23] == { 
    ClassName       -> omega, 
    SelfConjugate   -> True,
    Mass            -> {Mom, 0.78265},
    Width           -> {Wom, 0.00849}, 
    ParticleName    -> "omega", 
    PDG             -> 223, 
    PropagatorLabel -> "omega",
    PropagatorType  -> Sine,
    PropagatorArrow -> None,
    FullName        -> "Omega"
  },

  V[24] == { 
    ClassName       -> Kstar, 
    SelfConjugate   -> False,
    Mass            -> {MKstar, 0.8917},
    Width           -> {WKstar, 0.0508}, 
    ParticleName    -> "Kstar+", 
    AntiParticleName -> "Kstar-",
    QuantumNumbers   -> {Q -> 1},
    PDG             -> 323, 
    PropagatorLabel -> "Kstar",
    PropagatorType  -> Sine,
    PropagatorArrow -> Forward,
    FullName        -> "Charged Kstar"
  },

    V[25] == { 
    ClassName       -> phimeson, 
    SelfConjugate   -> True,
    Mass            -> {Mphi, 1.019461},
    Width           -> {Wphi, 0.004249}, 
    ParticleName    -> "phimeson",
    PDG             -> 333, 
    PropagatorLabel -> "phi",
    PropagatorType  -> Sine,
    PropagatorArrow -> Forward,
    FullName        -> "phi meson"
  },

    V[26] == { 
    ClassName       -> Bstar, 
    SelfConjugate   -> False,
    Mass            -> {MBstar, 5.3247},
    Width           -> {WBstar, 0}, 
    ParticleName    -> "Bstar+", 
    AntiParticleName -> "Bstar-",
    QuantumNumbers   -> {Q -> 1},
    PDG             -> 523, 
    PropagatorLabel -> "Bstar",
    PropagatorType  -> Sine,
    PropagatorArrow -> Forward,
    FullName        -> "Charged Bstar"
  }

};



(* ************************** *)
(* *****     Gauge      ***** *)
(* *****   Parameters   ***** *)
(* *****   (FeynArts)   ***** *)
(* ************************** *)

GaugeXi[ V[1]  ] = GaugeXi[A];
GaugeXi[ V[2]  ] = GaugeXi[Z];
GaugeXi[ V[3]  ] = GaugeXi[W];
GaugeXi[ V[4]  ] = GaugeXi[G];
GaugeXi[ S[1]  ] = 1;
GaugeXi[ S[2]  ] = GaugeXi[Z];
GaugeXi[ S[3]  ] = GaugeXi[W];
GaugeXi[ U[1]  ] = GaugeXi[A];
GaugeXi[ U[2]  ] = GaugeXi[Z];
GaugeXi[ U[31] ] = GaugeXi[W];
GaugeXi[ U[32] ] = GaugeXi[W];
GaugeXi[ U[4]  ] = GaugeXi[G];


(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

  (* External parameters *)
  aEWM1 == { 
    ParameterType    -> External, 
    BlockName        -> SMINPUTS, 
    OrderBlock       -> 1, 
    Value            -> 127.9,
    InteractionOrder -> {QED,-2},
    Description      -> "Inverse of the EW coupling constant at the Z pole"
  },
  Gf == {
    ParameterType    -> External,
    BlockName        -> SMINPUTS,
    OrderBlock       -> 2,
    Value            -> 1.16637*^-5, 
    InteractionOrder -> {QED,2},
    TeX              -> Subscript[G,f],
    Description      -> "Fermi constant"
  },
  aS    == { 
    ParameterType    -> External,
    BlockName        -> SMINPUTS,
    OrderBlock       -> 3,
    Value            -> 0.1184, 
    InteractionOrder -> {QCD,2},
    TeX              -> Subscript[\[Alpha],s],
    Description      -> "Strong coupling constant at the Z pole"
  },
  ymdo == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 1,
    Value         -> 5.04*^-3,
    Description   -> "Down Yukawa mass"
  },
  ymup == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 2,
    Value         -> 2.55*^-3,
    Description   -> "Up Yukawa mass"
  },
  yms == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 3,
    Value         -> 0.101,
    Description   -> "Strange Yukawa mass"
  },
  ymc == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 4,
    Value         -> 1.27,
    Description   -> "Charm Yukawa mass"
  },
  ymb == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 5,
    Value         -> 4.7,
    Description   -> "Bottom Yukawa mass"
  },
  ymt == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 6,
    Value         -> 172,
    Description   -> "Top Yukawa mass"
  },
  yme == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 11,
    Value         -> 5.11*^-4,
    Description   -> "Electron Yukawa mass"
  },
  ymm == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 13,
    Value         -> 0.10566,
    Description   -> "Muon Yukawa mass"
  },
  ymtau == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 15,
    Value         -> 1.777,
    Description   -> "Tau Yukawa mass"
  },
  modthetae == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 16,
    Value         -> 0.00001,
    Description   -> "Heavy-nu-electron mixing modulus"
  },
   argthetae == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 17,
    Value         -> 0,
    Description   -> "Heavy-nu-electron mixing argument (degrees)"
  },
  thetae == {
    ParameterType -> Internal,
    BlockName     -> YUKAWA,
    Value         -> modthetae*Exp[I*Pi/180*argthetae],
    Description   -> "Heavy-nu-electron mixing"
  },
   modthetamu == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 18,
    Value         -> 0.00001,
    Description   -> "Heavy-nu-muon mixing modulus"
  },
   argthetamu == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 19,
    Value         -> 0,
    Description   -> "Heavy-nu-muon mixing argument (degrees)"
  },
  thetamu == {
    ParameterType -> Internal,
    BlockName     -> YUKAWA,
    Value         -> modthetamu*Exp[I*Pi/180*argthetamu],
    Description   -> "Heavy-nu-muon mixing"
  },
  modthetatau == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 20,
    Value         -> 0.00001,
    Description   -> "Heavy-nu-tau mixing modulus"
  },
   argthetatau == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 21,
    Value         -> 0,
    Description   -> "Heavy-nu-tau mixing argument (degrees)"
  },
  thetatau == {
    ParameterType -> Internal,
    BlockName     -> YUKAWA,
    Value         -> modthetatau*Exp[I*Pi/180*argthetatau],
    Description   -> "Heavy-nu-tau mixing"
  },
  MN4 == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 22,
    Value         -> 1.0,
    Description   -> "Majorana mass for N4 in GeV"
  },

  cabi == {
    ParameterType -> External,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 1,
    Value         -> 0.227736,
    TeX           -> Subscript[\[Theta], c],
    Description   -> "Cabibbo angle"
  },

  th13 == {
    ParameterType -> External,
    ComplexParameter -> False,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 2,
    Value         -> 0.003508,
    TeX           -> Subscript[\[Theta], 13],
    Description   -> "CKM Theta 13"
  },

  th23 == {
    ParameterType -> External,
    ComplexParameter -> False,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 3,
    Value         -> 0.041539,
    TeX           -> Subscript[\[Theta], 23],
    Description   -> "CKM theta 23"
  },

  del13 == {
    ParameterType -> External,
    ComplexParameter -> False,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 4,
    Value         -> 1.20,
    TeX           -> Subscript[\[Delta], 13],
    Description   -> "CKM delta 13"
  },

  MassN4 == {
    ParameterType -> Internal,
    Value         -> MN4,
    Description   -> "Heavy mass"
  },

  fK == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 2,
    Value         -> 0.1556,
    Description   -> "Kaon decay constant"
  },

  fpi == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 3,
    Value         -> 0.1302,
    Description   -> "Pion decay constant"
  },

  feta == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 4,
    Value         -> 0.08159,
    Description   -> "Eta decay constant"
  },

  fetap == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 5,
    Value         -> -0.0946,
    Description   -> "Eta prime decay constant"
  },

  fD == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 6,
    Value         -> 0.212,
    Description   -> "D decay constant"
  },

  frho == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 7,
    Value         -> 0.17,
    Description   -> "rho decay constant"
  },

  fKstar == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 34,
    Value         -> 0.177,
    Description   -> "Kstar decay constant"
  },

  fDs == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 8,
    Value         -> 0.249,
    Description   -> "Ds decay constant"
  },

  fomega == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 9,
    Value         -> 0.155,
    Description   -> "omega decay constant"
  },

  fphi == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 10,
    Value         -> 0.232,
    Description   -> "phi decay constant"
  },

  fB == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 11,
    Value         -> 0.190,
    ComplexParameter -> False,
    Description   -> "B decay constant"
  },

  fBs == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 12,
    Value         -> 0.230,
    ComplexParameter -> False,
    Description   -> "Bs decay constant"
  },

  fBc == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 13,
    Value         -> 0.190,
    ComplexParameter -> False,
    Description   -> "Bc decay constant"
  },


  (* Internal Parameters *)
  aEW == {
    ParameterType    -> Internal,
    Value            -> 1/aEWM1,
    InteractionOrder -> {QED,2},
    TeX              -> Subscript[\[Alpha], EW],
    Description      -> "Electroweak coupling contant"
  },
  MW == { 
    ParameterType -> Internal, 
    Value         -> Sqrt[MZ^2/2+Sqrt[MZ^4/4-3.14/Sqrt[2]*aEW/Gf*MZ^2]], 
    TeX           -> Subscript[M,W], 
    Description   -> "W mass"
  },
  sw2 == { 
    ParameterType -> Internal, 
    Value         -> 1-(MW/MZ)^2, 
    Description   -> "Squared Sin of the Weinberg angle"
  },
  ee == { 
    ParameterType    -> Internal, 
    Value            -> Sqrt[4 3.14 aEW], 
    InteractionOrder -> {QED,1}, 
    TeX              -> e,  
    Description      -> "Electric coupling constant"
  },
  cw == { 
    ParameterType -> Internal, 
    Value         -> Sqrt[1-sw2], 
    TeX           -> Subscript[c,w], 
    Description   -> "Cosine of the Weinberg angle"
  },
  sw == { 
    ParameterType -> Internal, 
    Value         -> Sqrt[sw2], 
    TeX           -> Subscript[s,w], 
    Description   -> "Sine of the Weinberg angle"
  },
  gw == { 
    ParameterType    -> Internal, 
    Definitions      -> {gw->ee/sw}, 
    InteractionOrder -> {QED,1},  
    TeX              -> Subscript[g,w], 
    Description      -> "Weak coupling constant at the Z pole"
  },
  g1 == { 
    ParameterType    -> Internal, 
    Definitions      -> {g1->ee/cw}, 
    InteractionOrder -> {QED,1},  
    TeX              -> Subscript[g,1], 
    Description      -> "U(1)Y coupling constant at the Z pole"
  },
  gs == { 
    ParameterType    -> Internal, 
    Value            -> Sqrt[4 3.14 aS],
    InteractionOrder -> {QCD,1},  
    TeX              -> Subscript[g,s], 
    ParameterName    -> G,
    Description      -> "Strong coupling constant at the Z pole"
  },
  vev == {
    ParameterType    -> Internal,
    Value            -> 2*MW*sw/ee, 
    InteractionOrder -> {QED,-1},
    Description      -> "Higgs vacuum expectation value"
  },
  lam == {
    ParameterType    -> Internal,
    Value            -> MH^2/(2*vev^2),
    InteractionOrder -> {QED, 2},
    Description      -> "Higgs quartic coupling"
  },
  muH == {
    ParameterType -> Internal,
    Value         -> Sqrt[vev^2 lam],
    TeX           -> \[Mu],
    Description   -> "Coefficient of the quadratic piece of the Higgs potential"
  },
  thetatot == {
    ParameterType -> Internal,
    Value         -> Sqrt[thetae*Conjugate[thetae]+thetamu*Conjugate[thetamu]+thetatau*Conjugate[thetatau]],
    TeX           -> \[Theta],
    Description   -> "Heavy-active mixing"
  },
  thetas == {
    ParameterType -> Internal,
    Value         -> thetae+thetamu+thetatau,
    TeX           -> Subscript[\[Theta],s],
    Description   -> "Heavy-active mixing sum"
  },
  r == {
    ParameterType -> Internal,
    Value         -> 1/Sqrt[1+thetatot^2],
    Description   -> "useful ratio"
  },
  yN == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Heavynus]},
    Value            -> {yN[1,1] -> Sqrt[2] Conjugate[thetae] MN4 /vev, yN[2,1] -> Sqrt[2] Conjugate[thetamu] MN4 /vev, yN[3,1] -> Sqrt[2] Conjugate[thetatau] MN4 /vev},
    InteractionOrder -> {QED, 1},
    ParameterName    -> {yN[1,1] -> yNe, yN[2,1] -> yNmu, yN[3,1] -> yNtau},
    TeX              -> Superscript[y, N],
    Description      -> "Heavy nu Yukawa couplings"
  },
  numass == {
    ParameterType    -> Internal,
    Indices          -> {Index[Neutrinos], Index[Neutrinos]},
    Value            -> {numass[4,4] :> MN4, numass[ii_,jj_] :> 0},
    InteractionOrder -> {QED, 0},
    ParameterName    -> {numass[1,1] :> mnu1, numass[2,2] :> mnu2, numass[3,3] :> mnu3, numass[4,4] :> mnu4},
    TeX              -> Superscript[m, nu],
    Description      -> "Neutrino mass"
  }, 
  
  (** Form factors for K0 to Pi+ decays: linear parametrization **) 

  avq2K0Pi == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {avq2K0Pi[ii_,ll_] ->
    If[ll==1, -1.7232*numass[ii,ii]^3 + 1.08186*numass[ii,ii]^2 + 0.0973741*numass[ii,ii] + 0.0331474*KroneckerDelta[ii,ii], 
    If[ll==2, -3.15565*numass[ii,ii]^3 + 1.70749*numass[ii,ii]^2 + 0.0668773*numass[ii,ii] + 0.052815*KroneckerDelta[ii,ii], 10^-90]]},
    Description   -> "Average momentum transfer in K0 to Pi decays"
  }, 

  fplusK0Pi == {
    ParameterType -> Internal,
    Indices     -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fplusK0Pi[ii_,ll_] -> 0.9749*(1+0.0282*avq2K0Pi[ii,ll]/MPip^2)},
    Description   -> "Average f+ form factor in K0 to Pi+ decays"
  },

  f0K0Pi == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {f0K0Pi[ii_,ll_] -> 0.9749*(1+0.0138*avq2K0Pi[ii,ll]/MPip^2)},
    Description   -> "Average f0 form factor in K0 to Pi+ decays"
  },

  fminusK0Pi == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fminusK0Pi[ii_,ll_] -> (MPip^2-MK0^2)*(f0K0Pi[ii,ll]-fplusK0Pi[ii,ll])/avq2K0Pi[ii,ll]},
    Description   -> "Average f- form factor in K0 to Pi+ decays"
  },  

(** Form factors for K+ to Pi0 decays: linear parametrization **) 

 avq2KPi0 == { 
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {avq2KPi0[ii_,ll_] ->
    If[ll==1, -1.80782*numass[ii,ii]^3 + 1.10701*numass[ii,ii]^2 + 0.0998414*numass[ii,ii] + 0.0329829*KroneckerDelta[ii,ii], 
    If[ll==2, -3.22495*numass[ii,ii]^3 + 1.71265*numass[ii,ii]^2 + 0.0698265*numass[ii,ii] + 0.052995*KroneckerDelta[ii,ii], 10^-90]]},
    Description   -> "Average momentum transfer in K+ to Pi0 decays"
  }, 

  fplusKPi0 == {
    ParameterType -> Internal,
    Indices     -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fplusKPi0[ii_,ll_] -> 0.9749*(1+0.0297*avq2KPi0[ii,ll]/MPip^2)},
    Description   -> "Average f+ form factor in K+ to Pi0 decays"
  }, 

  f0KPi0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {f0KPi0[ii_,ll_] -> 0.9749*(1+0.0195*avq2KPi0[ii,ll]/MPip^2)},
    Description   -> "Average f0 form factor in K+ to Pi0 decays"
  },

  fminusKPi0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fminusKPi0[ii_,ll_] -> (MPi0^2-MK^2)*(f0KPi0[ii,ll]-fplusKPi0[ii,ll])/avq2KPi0[ii,ll]},
    Description   -> "Average f- form factor in K+ to Pi0 decays"
  }, 

(** Form factors for D to K decays: pole parametrization **) 

  avq2DK == { 
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {avq2DK[ii_,ll_] -> 
    If[ll==1, -0.364268*numass[ii,ii]^3 + 0.932086*numass[ii,ii]^2 + 0.381641*numass[ii,ii] + 0.538848*KroneckerDelta[ii,ii], 
    If[ll==2, -0.337128*numass[ii,ii]^3 + 0.94568*numass[ii,ii]^2 + 0.368498*numass[ii,ii] + 0.568881*KroneckerDelta[ii,ii], 10^-90]]},
    Description   -> "Average momentum transfer in D to K decays" 
  }, 

  tplusDK == {
    ParameterType -> Internal,
    Value         -> (MDd+MK)^2,
    Description   -> "t+ factor in the pole parametrization"
  }, 

  t0DK == {
    ParameterType -> Internal,
    Value         -> (MDd+MK)*(Sqrt[MK]-Sqrt[MDd])^2,
    Description   -> "t0 factor in the pole parametrization"
  },

  zDK == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {zDK[ii_,ll_] -> (Sqrt[tplusDK-avq2DK[ii,ll]]-Sqrt[tplusDK-t0DK])/(Sqrt[tplusDK-avq2DK[ii,ll]]+Sqrt[tplusDK-t0DK])},
    Description   -> "z factor in the pole parametrization"
  },

  z0DK == {
    ParameterType -> Internal,
    Value         -> (Sqrt[tplusDK]-Sqrt[tplusDK-t0DK])/(Sqrt[tplusDK]+Sqrt[tplusDK-t0DK]),
    Description   -> "z0 factor in the pole parametrization"
  },
 
  fplusDK == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fplusDK[ii_,ll_] -> (0.7647-0.066*(zDK[ii,ll]-z0DK)*(1+0.5*(zDK[ii,ll]+z0DK)))/(1-0.22*avq2DK[ii,ll])},
    Description   -> "Average f+ form factor in D to K decays"
  },

  f0DK == { 
    ParameterType -> Internal,
    Indices     -> {Index[Neutrinos], Index[Generation]},
    Value         -> {f0DK[ii_,ll_] -> (0.7647-2.084*(zDK[ii,ll]-z0DK)*(1+0.5*(zDK[ii,ll]+z0DK)))},
    Description   -> "Average f0 form factor in D to K decays"
  },

  fminusDK == { 
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fminusDK[ii_,ll_] -> (MK^2-MDd^2)/avq2DK[ii,ll]*(f0DK[ii,ll]-fplusDK[ii,ll])},
    Description   -> "Average f- form factor in D to K decays"
  },

(** Form factors for B+ to Pi0 decays: FLAG review **)

  avq2BPi0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {avq2BPi0[ii_,ll_] -> 
    If[ll==1, -0.0747182*numass[ii,ii]^3 + 0.757551*numass[ii,ii]^2 + 1.43992*numass[ii,ii] + 9.05607*KroneckerDelta[ii,ii], 
    If[ll==2, -0.0692688*numass[ii,ii]^3 + 0.731411*numass[ii,ii]^2 + 1.47166*numass[ii,ii] + 9.08105*KroneckerDelta[ii,ii], 
    If[ll==3, -0.163478*numass[ii,ii]^3 + 1.45186*numass[ii,ii]^2 + 0.790463*numass[ii,ii] + 13.5051*KroneckerDelta[ii,ii],10^-90]]]},
    Description   -> "Average momentum transfer in B+ to Pi0 decays"
  },

  tplusBPi0 == {
    ParameterType -> Internal,
    Value         -> (MBu + MPi0)^2,
    Description   -> "t+ factor"
  },

  t0BPi0 == {
    ParameterType -> Internal,
    Value         -> (MBu + MPi0)*(Sqrt[MPi0]-Sqrt[MBu])^2,
    Description   -> "t0 factor"
  },

  zBPi0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {zBPi0[ii_,ll_] -> (Sqrt[tplusBPi0-avq2BPi0[ii,ll]]-Sqrt[tplusBPi0-t0BPi0])/(Sqrt[tplusBPi0-avq2BPi0[ii,ll]]+Sqrt[tplusBPi0-t0BPi0])},
    Description   -> "z factor"
  },

  z0BPi0 == {
    ParameterType -> Internal,
    Value         -> (Sqrt[tplusBPi0]-Sqrt[tplusBPi0-t0BPi0])/(Sqrt[tplusBPi0]+Sqrt[tplusBPi0-t0BPi0]),
    Description   -> "z0 factor"
  },

  fplusBPi0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fplusBPi0[ii_,ll_] -> (1/(1-avq2BPi0[ii,ll]/MBstar^2))*(-0.68*(zBPi0[ii,ll]-1/3(zBPi0[ii,ll]^3))-0.86*((zBPi0[ii,ll]^3)2/3 + zBPi0[ii,ll]^2) + 0.404)},
    Description   -> "Average f+ form factor in B+ to Pi0 decays"
  },

  f0BPi0 == { 
    ParameterType -> Internal,
    Indices     -> {Index[Neutrinos], Index[Generation]},
    Value         -> {f0BPi0[ii_,ll_] -> (1.2527548*zBPi0[ii,ll]^2 - 1.61*zBPi0[ii,ll] + 0.490)},
    Description   -> "Average f0 form factor in B+ to Pi0 decays"
  },

  fminusBPi0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fminusBPi0[ii_,ll_] -> (MPi0^2-MBu^2)/avq2BPi0[ii,ll]*(f0BPi0[ii,ll]-fplusBPi0[ii,ll])},
    Description   -> "Average f- form factor in B+ to Pi0 decays"
  },

(** Form factors for B0 to Pi+ decays: FLAG review **)

  avq2B0Pi == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {avq2B0Pi[ii_,ll_] -> 
    If[ll==1, -0.0738527*numass[ii,ii]^3 + 0.750683*numass[ii,ii]^2 + 1.45882*numass[ii,ii] + 9.01069*KroneckerDelta[ii,ii], 
    If[ll==2, -0.0695186*numass[ii,ii]^3 + 0.731836*numass[ii,ii]^2 + 1.47827*numass[ii,ii] + 9.0398*KroneckerDelta[ii,ii], 
    If[ll==3, -0.164163*numass[ii,ii]^3 + 1.45367*numass[ii,ii]^2 + 0.794287*numass[ii,ii] + 13.4752*KroneckerDelta[ii,ii], 10^-90]]]},
    Description   -> "Average momentum transfer in B0 to Pi+ decays"
  },

  tplusB0Pi == {
    ParameterType -> Internal,
    Value         -> (MB0 + MPip)^2,
    Description   -> "t+ factor"
  },

  t0B0Pi == {
    ParameterType -> Internal,
    Value         -> (MB0 + MPip)*(Sqrt[MPip]-Sqrt[MB0])^2,
    Description   -> "t0 factor"
  },

  zB0Pi == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {zB0Pi[ii_,ll_] -> (Sqrt[tplusB0Pi-avq2B0Pi[ii,ll]]-Sqrt[tplusB0Pi-t0B0Pi])/(Sqrt[tplusB0Pi-avq2B0Pi[ii,ll]]+Sqrt[tplusB0Pi-t0B0Pi])},
    Description   -> "z factor"
  },

  z0B0Pi == {
    ParameterType -> Internal,
    Value         -> (Sqrt[tplusB0Pi]-Sqrt[tplusB0Pi-t0B0Pi])/(Sqrt[tplusB0Pi]+Sqrt[tplusB0Pi-t0B0Pi]),
    Description   -> "z0 factor"
  },

  fplusB0Pi == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fplusB0Pi[ii_,ll_] -> (1/(1-avq2B0Pi[ii,ll]/MBstar^2))*(-0.68*(zB0Pi[ii,ll]-zB0Pi[ii,ll]^3/3)-0.86*((2 zB0Pi[ii,ll]^3)/3 + zB0Pi[ii,ll]^2) + 0.404)},
    Description   -> "Average f+ form factor in B0 to Pi+ decays"
  },

  f0B0Pi == { 
    ParameterType -> Internal,
    Indices     -> {Index[Neutrinos], Index[Generation]},
    Value         -> {f0B0Pi[ii_,ll_] -> (1.268691923*zB0Pi[ii,ll]^2 - 1.61*zB0Pi[ii,ll] + 0.490)},
    Description   -> "Average f0 form factor in B0 to Pi+ decays"
  },

  fminusB0Pi == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fminusB0Pi[ii_,ll_] -> (MPip^2-MB0^2)/avq2B0Pi[ii,ll]*(f0B0Pi[ii,ll]-fplusB0Pi[ii,ll])},
    Description   -> "Average f- form factor in B0 to Pi+ decays"
  },

  (** Form factors for B+ to D0 decays: FLAG review **)

  avq2BD0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {avq2BD0[ii_,ll_] -> 
    If[ll==1, -0.0756751*numass[ii,ii]^3 + 0.619874*numass[ii,ii]^2 + 1.06348*numass[ii,ii] + 3.82403*KroneckerDelta[ii,ii], 
    If[ll==2, -0.0614*numass[ii,ii]^3 + 0.580972*numass[ii,ii]^2 + 1.08624*numass[ii,ii] + 3.85694*KroneckerDelta[ii,ii], 
    If[ll==3, -0.49004*numass[ii,ii]^3 + 2.19813*numass[ii,ii]^2 + 0.420447*numass[ii,ii] + 7.22909*KroneckerDelta[ii,ii],10^-90]]]},
    Description   -> "Average momentum transfer in B+ to D0 decays"
  },

  tplusBD0 == {
    ParameterType -> Internal,
    Value         -> (MBu + MD0)^2,
    Description   -> "t+ factor"
  },

  t0BD0 == {
    ParameterType -> Internal,
    Value         -> (MBu + MD0)*(Sqrt[MD0]-Sqrt[MBu])^2,
    Description   -> "t0 factor"
  },

  zBD0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {zBD0[ii_,ll_] -> (Sqrt[tplusBD0-avq2BD0[ii,ll]]-Sqrt[tplusBD0-t0BD0])/(Sqrt[tplusBD0-avq2BD0[ii,ll]]+Sqrt[tplusBD0-t0BD0])},
    Description   -> "z factor"
  },

  z0BD0 == {
    ParameterType -> Internal,
    Value         -> (Sqrt[tplusBD0]-Sqrt[tplusBD0-t0BD0])/(Sqrt[tplusBD0]+Sqrt[tplusBD0-t0BD0]),
    Description   -> "z0 factor"
  },

  fplusBD0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fplusBD0[ii_,ll_] -> (1/(1-avq2BD0[ii,ll]/MBstar^2))*(-7.11*(zBD0[ii,ll]-1/3(zBD0[ii,ll]^3)) + 66*((zBD0[ii,ll]^3)2/3 + zBD0[ii,ll]^2) + 0.909)},
    Description   -> "Average f+ form factor in B+ to D0 decays"
  },

  f0BD0 == { 
    ParameterType -> Internal,
    Indices     -> {Index[Neutrinos], Index[Generation]},
    Value         -> {f0BD0[ii_,ll_] -> (33.2166*zBD0[ii,ll]^2 - 2.45*zBD0[ii,ll] + 0.794)},
    Description   -> "Average f0 form factor in B+ to D0 decays"
  },

  fminusBD0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fminusBD0[ii_,ll_] -> (MD0^2-MBu^2)/avq2BD0[ii,ll]*(f0BD0[ii,ll]-fplusBD0[ii,ll])},
    Description   -> "Average f- form factor in B+ to D0 decays"
  },

  (** Form factors for B0 to D+ decays: FLAG review **)

  avq2B0D == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {avq2B0D[ii_,ll_] -> 
    If[ll==1, -0.0759024*numass[ii,ii]^3 + 0.620479*numass[ii,ii]^2 + 1.06255*numass[ii,ii] + 3.81359*KroneckerDelta[ii,ii], 
    If[ll==2, -0.0616034*numass[ii,ii]^3 + 0.58158*numass[ii,ii]^2 + 1.08525*numass[ii,ii] + 3.84654*KroneckerDelta[ii,ii], 
    If[ll==3, -0.492883*numass[ii,ii]^3 + 2.20311*numass[ii,ii]^2 + 0.419677*numass[ii,ii] + 7.2176*KroneckerDelta[ii,ii],10^-90]]]},
    Description   -> "Average momentum transfer in B0 to D+ decays"
  },

  tplusB0D == {
    ParameterType -> Internal,
    Value         -> (MB0 + MDd)^2,
    Description   -> "t+ factor"
  },

  t0B0D == {
    ParameterType -> Internal,
    Value         -> (MB0 + MDd)*(Sqrt[MDd]-Sqrt[MB0])^2,
    Description   -> "t0 factor"
  },

  zB0D == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {zB0D[ii_,ll_] -> (Sqrt[tplusB0D-avq2B0D[ii,ll]]-Sqrt[tplusB0D-t0B0D])/(Sqrt[tplusB0D-avq2B0D[ii,ll]]+Sqrt[tplusB0D-t0B0D])},
    Description   -> "z factor"
  },

  z0B0D == {
    ParameterType -> Internal,
    Value         -> (Sqrt[tplusB0D]-Sqrt[tplusB0D-t0B0D])/(Sqrt[tplusB0D]+Sqrt[tplusB0D-t0B0D]),
    Description   -> "z0 factor"
  },

  fplusB0D == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fplusB0D[ii_,ll_] -> (1/(1-avq2B0D[ii,ll]/MBstar^2))*(-7.11*(zB0D[ii,ll]-1/3(zB0D[ii,ll]^3)) + 66*((zB0D[ii,ll]^3)2/3 + zB0D[ii,ll]^2) + 0.909)},
    Description   -> "Average f+ form factor in B0 to D+ decays"
  },

  f0B0D == { 
    ParameterType -> Internal,
    Indices     -> {Index[Neutrinos], Index[Generation]},
    Value         -> {f0B0D[ii_,ll_] -> (33.5115*zB0D[ii,ll]^2 - 2.45*zB0D[ii,ll] + 0.794)},
    Description   -> "Average f0 form factor in B0 to D+ decays"
  },

  fminusB0D == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fminusB0D[ii_,ll_] -> (MDd^2-MB0^2)/avq2B0D[ii,ll]*(f0B0D[ii,ll]-fplusB0D[ii,ll])},
    Description   -> "Average f- form factor in B0 to D+ decays"
  },

  (** Form factors for B0s to Ds+ decays: FLAG review **)

  avq2B0sDs == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {avq2B0sDs[ii_,ll_] -> 
    If[ll==1, -0.0767788*numass[ii,ii]^3 + 0.621995*numass[ii,ii]^2 + 1.06724*numass[ii,ii] + 3.76534*KroneckerDelta[ii,ii], 
    If[ll==2, -0.0624231*numass[ii,ii]^3 + 0.583268*numass[ii,ii]^2 + 1.08928*numass[ii,ii] + 3.79888*KroneckerDelta[ii,ii], 
    If[ll==3, -0.505219*numass[ii,ii]^3 + 2.2248*numass[ii,ii]^2 + 0.418473*numass[ii,ii] + 7.17705*KroneckerDelta[ii,ii],10^-90]]]},
    Description   -> "Average momentum transfer in B0s to Ds+ decays"
  },

  tplusB0sDs == {
    ParameterType -> Internal,
    Value         -> (MB0s + MDs)^2,
    Description   -> "t+ factor"
  },

  t0B0sDs == {
    ParameterType -> Internal,
    Value         -> (MB0s + MDs)*(Sqrt[MDs]-Sqrt[MB0s])^2,
    Description   -> "t0 factor"
  },

  zB0sDs == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {zB0sDs[ii_,ll_] -> (Sqrt[tplusB0sDs-avq2B0sDs[ii,ll]]-Sqrt[tplusB0sDs-t0B0sDs])/(Sqrt[tplusB0sDs-avq2B0sDs[ii,ll]]+Sqrt[tplusB0sDs-t0B0sDs])},
    Description   -> "z factor"
  },

  z0B0sDs == {
    ParameterType -> Internal,
    Value         -> (Sqrt[tplusB0sDs]-Sqrt[tplusB0sDs-t0B0sDs])/(Sqrt[tplusB0sDs]+Sqrt[tplusB0sDs-t0B0sDs]),
    Description   -> "z0 factor"
  },

  fplusB0sDs == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fplusB0sDs[ii_,ll_] -> (1/(1-avq2B0sDs[ii,ll]/MBstar^2))*(-7.11*(zB0sDs[ii,ll]-1/3(zB0sDs[ii,ll]^3)) + 66*((zB0sDs[ii,ll]^3)2/3 + zB0sDs[ii,ll]^2) + 0.909)},
    Description   -> "Average f+ form factor in B0s to Ds+ decays"
  },

  f0B0sDs == { 
    ParameterType -> Internal,
    Indices     -> {Index[Neutrinos], Index[Generation]},
    Value         -> {f0B0sDs[ii_,ll_] -> (39.1988*zB0sDs[ii,ll]^2 - 2.45*zB0sDs[ii,ll] + 0.794)},
    Description   -> "Average f0 form factor in B0s to Ds+ decays"
  },

  fminusB0sDs == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fminusB0sDs[ii_,ll_] -> (MDs^2-MB0s^2)/avq2B0sDs[ii,ll]*(f0B0sDs[ii,ll]-fplusB0sDs[ii,ll])},
    Description   -> "Average f- form factor in B0s to Ds+ decays"
  },

    (** Form factors for B0s to K+ decays: FLAG review **)

  avq2B0sK == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {avq2B0sK[ii_,ll_] -> 
    If[ll==1, -0.0305836*numass[ii,ii]^3 + 0.431928*numass[ii,ii]^2 + 1.84666*numass[ii,ii] + 7.82438*KroneckerDelta[ii,ii], 
    If[ll==2, -0.0223321*numass[ii,ii]^3 + 0.3961*numass[ii,ii]^2 + 1.87998*numass[ii,ii] + 7.86105*KroneckerDelta[ii,ii], 
    If[ll==3, -0.111798*numass[ii,ii]^3 + 1.23898*numass[ii,ii]^2 + 0.905063*numass[ii,ii] + 12.2134*KroneckerDelta[ii,ii],10^-90]]]},
    Description   -> "Average momentum transfer in B0s to K+ decays"
  },

  tplusB0sK == {
    ParameterType -> Internal,
    Value         -> (MB0s + MK)^2,
    Description   -> "t+ factor"
  },

  t0B0sK == {
    ParameterType -> Internal,
    Value         -> (MB0s + MK)*(Sqrt[MK]-Sqrt[MB0s])^2,
    Description   -> "t0 factor"
  },

  zB0sK == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {zB0sK[ii_,ll_] -> (Sqrt[tplusB0sK-avq2B0sK[ii,ll]]-Sqrt[tplusB0sK-t0B0sK])/(Sqrt[tplusB0sK-avq2B0sK[ii,ll]]+Sqrt[tplusB0sK-t0B0sK])},
    Description   -> "z factor"
  },

  z0B0sK == {
    ParameterType -> Internal,
    Value         -> (Sqrt[tplusB0sK]-Sqrt[tplusB0sK-t0B0sK])/(Sqrt[tplusB0sK]+Sqrt[tplusB0sK-t0B0sK]),
    Description   -> "z0 factor"
  },

  fplusB0sK == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fplusB0sK[ii_,ll_] -> (1/(1-avq2B0sK[ii,ll]/MBstar^2))*(-0.672*(zB0sK[ii,ll]+1/4*zB0sK[ii,ll]^4) + 0.07*(zB0sK[ii,ll]^2 - 1/2*zB0sK[ii,ll]^4) + 1.34*(3/4*zB0sK[ii,ll]^4 + zB0sK[ii,ll]^3) + 0.374)},
    Description   -> "Average f+ form factor in B0s to K+ decays"
  },

  f0B0sK == { 
    ParameterType -> Internal,
    Indices     -> {Index[Neutrinos], Index[Generation]},
    Value         -> {f0B0sK[ii_,ll_] -> (14.0162*zB0sK[ii,ll]^3 + 0.24*zB0sK[ii,ll]^2 + 0.089*zB0sK[ii,ll] + 0.2203)},
    Description   -> "Average f0 form factor in B0s to K+ decays"
  },

  fminusB0sK == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fminusB0sK[ii_,ll_] -> (MK^2-MB0s^2)/avq2B0sK[ii,ll]*(f0B0sK[ii,ll]-fplusB0sK[ii,ll])},
    Description   -> "Average f- form factor in B0s to K+ decays"
  },

  yl == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    Definitions      -> {yl[i_?NumericQ, j_?NumericQ] :> 0  /; (i =!= j)},
    Value            -> {yl[1,1] -> Sqrt[2] yme /vev, yl[2,2] -> Sqrt[2] ymm /vev, yl[3,3] -> Sqrt[2] ymtau /vev},
    InteractionOrder -> {QED, 1},
    ParameterName    -> {yl[1,1] -> ye, yl[2,2] -> ym, yl[3,3] -> ytau},
    TeX              -> Superscript[y, l],
    Description      -> "Lepton Yukawa couplings"
  },
  yu == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    Definitions      -> {yu[i_?NumericQ, j_?NumericQ] :> 0  /; (i =!= j)},
    Value            -> {yu[1,1] -> Sqrt[2] ymup/vev, yu[2,2] -> Sqrt[2] ymc/vev, yu[3,3] -> Sqrt[2] ymt/vev},
    InteractionOrder -> {QED, 1},
    ParameterName    -> {yu[1,1] -> yup, yu[2,2] -> yc, yu[3,3] -> yt},
    TeX              -> Superscript[y, u],
    Description      -> "Up-type Yukawa couplings"
  },
  yd == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    Definitions      -> {yd[i_?NumericQ, j_?NumericQ] :> 0  /; (i =!= j)},
    Value            -> {yd[1,1] -> Sqrt[2] ymdo/vev, yd[2,2] -> Sqrt[2] yms/vev, yd[3,3] -> Sqrt[2] ymb/vev},
    InteractionOrder -> {QED, 1},
    ParameterName    -> {yd[1,1] -> ydo, yd[2,2] -> ys, yd[3,3] -> yb},
    TeX              -> Superscript[y, d],
    Description      -> "Down-type Yukawa couplings"
  },

  CKM == { 
    ParameterType -> Internal,
    Indices       -> {Index[Generation], Index[Generation]},
    Unitary       -> True,
    Value         -> {CKM[1,1] ->                                               Cos[cabi] Cos[th13], CKM[1,2] ->                                               Sin[cabi] Cos[th13], CKM[1,3] -> Sin[th13] Exp[-I del13],
                      CKM[2,1] -> -Sin[cabi] Cos[th23] - Cos[cabi] Sin[th23] Sin[th13] Exp[I del13], CKM[2,2] ->  Cos[cabi] Cos[th23] - Sin[cabi] Sin[th23] Sin[th13] Exp[I del13], CKM[2,3] -> Sin[th23] Cos[th13],
                      CKM[3,1] ->  Sin[cabi] Sin[th23] - Cos[cabi] Cos[th23] Sin[th13] Exp[I del13], CKM[3,2] -> -Cos[cabi] Sin[th23] - Sin[cabi] Cos[th23] Sin[th13] Exp[I del13], CKM[3,3] -> Cos[th23] Cos[th13]},
    TeX         -> Superscript[V,CKM],
    Description -> "CKM-Matrix"},

  HEAV == { 
    ParameterType -> Internal,
    Indices       -> {Index[Heavynus],Index[Neutrinos]},
    Value         -> {HEAV[1,1] -> -Conjugate[thetae]/r,  
                      HEAV[1,2] -> -Conjugate[thetamu]/r, 
                      HEAV[1,3] -> -Conjugate[thetatau]/r, 
                      HEAV[1,4] -> 1/r},
    TeX           -> Superscript[UL,n],
    ComplexParameter -> True,
    Description   -> "Mass eigenstate component of right-handed nu"},

 HEAVR == { 
    ParameterType -> Internal,
    Indices       -> {Index[Heavynus],Index[Neutrinos]},
    Value         -> {HEAVR[1,1] -> 0,  
                      HEAVR[1,2] -> 0, 
                      HEAVR[1,3] -> 0, 
                      HEAVR[1,4] -> 1},
    TeX           -> Superscript[UR,n],
    ComplexParameter -> True,
    Description   -> "Mass eigenstate component of right-handed nu"},


  PMNS == { 
    ParameterType -> Internal,
    Indices       -> {Index[Generation], Index[Neutrinos]},
    Unitary       -> False,
    Value         -> {PMNS[1,1] -> If[thetae == 0 && thetamu == 0 && thetatau == 0, 1, 1-thetae*Conjugate[thetae]*(r-1)/r/thetatot^2],
                     PMNS[1,2] ->  If[thetae == 0 && thetamu == 0 && thetatau == 0, 0, -thetae*Conjugate[thetamu]*(r-1)/r/thetatot^2],
                     PMNS[1,3] ->  If[thetae == 0 && thetamu == 0 && thetatau == 0, 0, -thetae*Conjugate[thetatau]*(r-1)/r/thetatot^2],
                     PMNS[1,4] ->  If[thetae == 0 && thetamu == 0 && thetatau == 0, 0, thetae/r],
                     PMNS[2,1] ->  If[thetae == 0 && thetamu == 0 && thetatau == 0, 0, -Conjugate[thetae]*thetamu*(r-1)/r/thetatot^2],
                     PMNS[2,2] ->  If[thetae == 0 && thetamu == 0 && thetatau == 0, 1, 1-thetamu*Conjugate[thetamu]*(r-1)/r/thetatot^2],
                     PMNS[2,3] ->  If[thetae == 0 && thetamu == 0 && thetatau == 0, 0, -thetamu*Conjugate[thetatau]*(r-1)/r/thetatot^2],
                     PMNS[2,4] ->  If[thetae == 0 && thetamu == 0 && thetatau == 0, 0, thetamu/r],
                     PMNS[3,1] ->  If[thetae == 0 && thetamu == 0 && thetatau == 0, 0, -Conjugate[thetae]*thetatau*(r-1)/r/thetatot^2],
                     PMNS[3,2] ->  If[thetae == 0 && thetamu == 0 && thetatau == 0, 0, -Conjugate[thetamu]*thetatau*(r-1)/r/thetatot^2],
                     PMNS[3,3] ->  If[thetae == 0 && thetamu == 0 && thetatau == 0, 1, 1-thetatau*Conjugate[thetatau]*(r-1)/r/thetatot^2],
                     PMNS[3,4] ->  If[thetae == 0 && thetamu == 0 && thetatau == 0, 0, thetatau/r]},
    TeX           -> Superscript[U,PMNS],
    TeX           -> Superscript[U,PMNS],
    ComplexParameter -> True,
    Description   -> "PMNS-Matrix"}
};



(* ************************** *)
(* *****   Lagrangian   ***** *)
(* For consistency we do not  *)
(*  add quarks with mesons    *)
(* ************************** *)

LGauge := Block[{mu,nu,ii,aa}, 
  ExpandIndices[-1/4 FS[B,mu,nu] FS[B,mu,nu] - 1/4 FS[Wi,mu,nu,ii] FS[Wi,mu,nu,ii] - 1/4 FS[G,mu,nu,aa] FS[G,mu,nu,aa], FlavorExpand->SU2W]];

LQuarks := Block[{mu}, 
  ExpandIndices[I*(
    QLbar.Ga[mu].DC[QL, mu]  + uRbar.Ga[mu].DC[uR, mu] + dRbar.Ga[mu].DC[dR, mu]), 
  FlavorExpand->{SU2W,SU2D}]/.{CKM[a_,b_] Conjugate[CKM[a_,c_]]->IndexDelta[b,c], CKM[b_,a_] Conjugate[CKM[c_,a_]]->IndexDelta[b,c], PMNS[b_,a_] Conjugate[PMNS[c_,a_]]->IndexDelta[b,c], HEAV[b_,a_] Conjugate[HEAV[c_,a_]]->IndexDelta[b,c], PMNS[a_,b_] Conjugate[PMNS[a_,c_]] ->IndexDelta[b,c] - HEAV[1,b] Conjugate[HEAV[1,c]]}];

LFermions := Block[{mu}, 
  ExpandIndices[I*(
    LLbar.Ga[mu].DC[LL, mu] + lRbar.Ga[mu].DC[lR, mu] + NLbar.Ga[mu].DC[NL, mu] + NRbar.Ga[mu].DC[NR, mu] ), 
  FlavorExpand->{SU2W,SU2D}]/.{CKM[a_,b_] Conjugate[CKM[a_,c_]]->IndexDelta[b,c], CKM[b_,a_] Conjugate[CKM[c_,a_]]->IndexDelta[b,c], PMNS[b_,a_] Conjugate[PMNS[c_,a_]]->IndexDelta[b,c], HEAV[b_,a_] Conjugate[HEAV[c_,a_]]->IndexDelta[b,c], PMNS[a_,b_] Conjugate[PMNS[a_,c_]] ->IndexDelta[b,c] - HEAV[1,b] Conjugate[HEAV[1,c]]}];

LHiggs := Block[{ii,mu, feynmangaugerules},
  feynmangaugerules = If[Not[FeynmanGauge], {G0|GP|GPbar ->0}, {}];
  ExpandIndices[DC[Phibar[ii],mu] DC[Phi[ii],mu] + muH^2 Phibar[ii] Phi[ii] - lam Phibar[ii] Phi[ii] Phibar[jj] Phi[jj], FlavorExpand->{SU2D,SU2W}]/.feynmangaugerules
 ];

LYukawa := Block[{sp,ii,jj,cc,ff1,ff2,ff3,yuk,feynmangaugerules},
  feynmangaugerules = If[Not[FeynmanGauge], {G0|GP|GPbar ->0}, {}];
 
  yuk = ExpandIndices[
   -yd[ff2, ff3] CKM[ff1, ff2] QLbar[sp, ii, ff1, cc].dR [sp, ff3, cc] Phi[ii] - 
    yl[ff1, ff3] LLbar[sp, ii, ff1].lR[sp, ff3] Phi[ii] - 
    yu[ff1, ff2] QLbar[sp, ii, ff1, cc].uR [sp, ff2, cc] Phibar[jj] Eps[ii, jj] - yN[ff1, ff2] LLbar[sp, ii, ff1].NR[sp, ff2] Phibar[jj] Eps[ii, jj] - MN4 NLbar[sp,ff1].NR[sp,ff1] , FlavorExpand -> SU2D];
  yuk = yuk /. { CKM[a_, b_] Conjugate[CKM[a_, c_]] -> IndexDelta[b, c], CKM[b_, a_] Conjugate[CKM[c_, a_]] -> IndexDelta[b, c], PMNS[b_,a_] Conjugate[PMNS[c_,a_]]->IndexDelta[b,c], HEAV[b_,a_] Conjugate[HEAV[c_,a_]]->IndexDelta[b,c], PMNS[a_,b_] Conjugate[PMNS[a_,c_]] ->IndexDelta[b,c] - HEAV[1,b] Conjugate[HEAV[1,c]]};
  yuk+HC[yuk]/.feynmangaugerules
 ];

LGhost := Block[{LGh1,LGhw,LGhs,LGhphi,mu, generators,gh,ghbar,Vectorize,phi1,phi2,togoldstones,doublet,doublet0},
  (* Pure gauge piece *) 	
  LGh1 = -ghBbar.del[DC[ghB,mu],mu];
  LGhw = -ghWibar[ii].del[DC[ghWi[ii],mu],mu];
  LGhs = -ghGbar[ii].del[DC[ghG[ii],mu],mu];

(***********************************)
(***     Meson interactions      ***) 
(***********************************)

(*LHadr := Block[{mu,nu,ii,jj,kk,ff1,ff2,ff3,ff4,ff5,yhad},*)
LHadr := Block[{mu,nu,ii,jj,kk,ff1,ff2,ff3,yhad},
 yhad = ExpandIndices[

(*** Charged pseudoscalars ***)

(*K*)

1/2 DC[Kbar,mu] DC[K,mu] - MK^2/2 Kbar K 
+ Sum[I*Sqrt[2]*Gf*fK*CKM[1,2] Kbar PMNS[ff2,ff1] yl[ff2,ff2] vev/Sqrt[2] lbar[ii, ff2].ProjM[ii,jj].vl[jj, ff1],{ff1,1,4},{ff2,1,3}] 
- Sum[I*Sqrt[2]*Gf*fK*CKM[1,2] Kbar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii, ff2].ProjP[ii,jj].vl[jj, ff1],{ff1,4,4},{ff2,1,3}]

(* Pi *)

+ 1/2 DC[Pipbar,mu] DC[Pip,mu] - MPip^2/2 Pipbar Pip 
+ Sum[I*Sqrt[2]*Gf*fpi*CKM[1,1] Pipbar PMNS[ff2,ff1] yl[ff2,ff2] vev/Sqrt[2] lbar[ii, ff2].ProjM[ii,jj].vl[jj, ff1] ,{ff1,1,4},{ff2,1,3}]
- Sum[I*Sqrt[2]*Gf*fpi*CKM[1,1] Pipbar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii, ff2].ProjP[ii,jj].vl[jj, ff1] ,{ff1,4,4},{ff2,1,3}]

(*D*)

+ 1/2 DC[Ddbar,mu] DC[Dd,mu] - MDd^2/2 Ddbar Dd 
+ Sum[I*Sqrt[2]*Gf*fD*CKM[2,1] Ddbar PMNS[ff2,ff1] yl[ff2,ff2] vev/Sqrt[2] lbar[ii, ff2].ProjM[ii,jj].vl[jj, ff1] ,{ff1,1,4},{ff2,1,3}]
- Sum[I*Sqrt[2]*Gf*fD*CKM[2,1] Ddbar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii, ff2].ProjP[ii,jj].vl[jj, ff1] ,{ff1,4,4},{ff2,1,3}]

(*Ds*)

+ 1/2 DC[Dsbar,mu] DC[Ds,mu] - MDs^2/2 Dsbar Ds 
+ Sum[I*Sqrt[2]*Gf*fDs*CKM[2,2] Dsbar PMNS[ff2,ff1] yl[ff2,ff2] vev/Sqrt[2] lbar[ii, ff2].ProjM[ii,jj].vl[jj, ff1] ,{ff1,1,4},{ff2,1,3}]
- Sum[I*Sqrt[2]*Gf*fDs*CKM[2,2] Dsbar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii, ff2].ProjP[ii,jj].vl[jj, ff1] ,{ff1,4,4},{ff2,1,3}]

(*B*)

+ 1/2 DC[Bubar,mu] DC[Bu,mu] - MBu^2/2 Bubar Bu 
+ Sum[I*Sqrt[2]*Gf*fB*CKM[1,3] Bubar PMNS[ff2,ff1] yl[ff2,ff2] vev/Sqrt[2] lbar[ii, ff2].ProjM[ii,jj].vl[jj, ff1] ,{ff1,1,4},{ff2,1,3}]
- Sum[I*Sqrt[2]*Gf*fB*CKM[1,3] Bubar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii, ff2].ProjP[ii,jj].vl[jj, ff1] ,{ff1,4,4},{ff2,1,3}]

(*Bc*)

+ 1/2 DC[Bcbar,mu] DC[Bc,mu] - MBc^2/2 Bcbar Bc 
+ Sum[I*Sqrt[2]*Gf*fBc*CKM[2,3] Bcbar PMNS[ff2,ff1] yl[ff2,ff2] vev/Sqrt[2] lbar[ii, ff2].ProjM[ii,jj].vl[jj, ff1] ,{ff1,1,4},{ff2,1,3}]
- Sum[I*Sqrt[2]*Gf*fBc*CKM[2,3] Bcbar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii, ff2].ProjP[ii,jj].vl[jj, ff1] ,{ff1,4,4},{ff2,1,3}]

(*** Neutral pseudoscalars ***)

(* pi0 *)

- Sum[I/2*Gf*fpi Pi0 Conjugate[PMNS[ff3,ff1]]PMNS[ff3,ff2] numass[ff2,ff2] vlbar[ii, ff1].ProjP[ii,jj].vl[jj, ff2] ,{ff1,1,4},{ff2,4,4},{ff3,1,3}]
+ 1/4 DC[Pi0,mu] DC[Pi0,mu] - MPi0^2/4 Pi0 Pi0
+ Sum[I/2*Gf*fpi Pi0 Conjugate[PMNS[ff3,ff1]] PMNS[ff3,ff2] numass[ff1,ff1] vlbar[ii, ff1].ProjM[ii,jj].vl[jj, ff2] ,{ff1,4,4},{ff2,1,4},{ff3,1,3}]

(* eta *)

+ 1/4 DC[Etabar,mu] DC[Eta,mu] - Meta^2/4 Eta Eta 
- Sum[I/2*Gf*feta Eta Conjugate[PMNS[ff3,ff1]]PMNS[ff3,ff2] numass[ff2,ff2] vlbar[ii, ff1].ProjP[ii,jj].vl[jj, ff2] ,{ff1,1,4},{ff2,4,4},{ff3,1,3}]
+ Sum[I/2*Gf*feta Eta Conjugate[PMNS[ff3,ff1]]PMNS[ff3,ff2] numass[ff1,ff1] vlbar[ii, ff1].ProjM[ii,jj].vl[jj, ff2] ,{ff1,4,4},{ff2,1,4},{ff3,1,3}]

(* eta^' *)

+ 1/4 DC[Etapbar,mu] DC[Etap,mu] - Metap^2/4 Etap Etap 
- Sum[I/2*Gf*fetap Etap Conjugate[PMNS[ff3,ff1]]PMNS[ff3,ff2] numass[ff2,ff2] vlbar[ii, ff1].ProjP[ii,jj].vl[jj, ff2] ,{ff1,1,4},{ff2,4,4},{ff3,1,3}]
+ Sum[I/2*Gf*fetap Etap Conjugate[PMNS[ff3,ff1]]PMNS[ff3,ff2] numass[ff1,ff1] vlbar[ii, ff1].ProjM[ii,jj].vl[jj, ff2] ,{ff1,4,4},{ff2,1,4},{ff3,1,3}]

(*** Neutral vector mesons ***) 

(* rho0 *)

-1/8 FS[rho0,mu,nu] FS[rho0,mu,nu] + Mrho0^2/4 rho0[mu] rho0[mu] 
- Sum[1/2*Gf*frho*(1-2*sw^2) rho0[mu] Conjugate[PMNS[ff3,ff1]]PMNS[ff3,ff2] vlbar[ii, ff1].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk, ff2] ,{ff1,1,4},{ff2,1,4},{ff3,1,3}]

(* omega *)

-1/8 FS[omega,mu,nu] FS[omega,mu,nu] + Mom^2/4 omega[mu] omega[mu] 
+ Sum[1/2*Gf*fomega*(2/3*sw^2) omega[mu] Conjugate[PMNS[ff3,ff1]]PMNS[ff3,ff2] vlbar[ii,ff1].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff2] ,{ff1,1,4},{ff2,1,4},{ff3,1,3}]

(* phi *)

-1/8 FS[phimeson,mu,nu] FS[phimeson,mu,nu] + Mphi^2/4 phimeson[mu] phimeson[mu] 
+ Sum[1/2*Sqrt[2]*Gf*fphi*(1/2 - 2/3*sw^2) phimeson[mu] Conjugate[PMNS[ff3,ff1]]PMNS[ff3,ff2] vlbar[ii,ff1].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff2] ,{ff1,1,4},{ff2,1,4},{ff3,1,3}]

(*** Charged vector mesons ***) 

(* Rho *)

-1/4 FS[rhobar,mu,nu] FS[rho,mu,nu]  + Mrho^2/2 rhobar[mu] rho[mu] 
- Sum[Sqrt[2]*Gf*frho*CKM[1,1] PMNS[ff2,ff1] lbar[ii, ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1] rhobar[mu] ,{ff1,1,4},{ff2,1,3}]

(* Kstar *)

-1/4 FS[Kstarbar,mu,nu] FS[Kstar,mu,nu]  + MKstar^2/2 Kstarbar[mu] Kstar[mu] 
- Sum[Sqrt[2]*Gf*fKstar*CKM[1,2] PMNS[ff2,ff1] lbar[ii, ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1] Kstarbar[mu] ,{ff1,1,4},{ff2,1,3}]

(*** Semileptonic decays: ***)

(* K -> pi0 l nu and K0 -> pip l nu *)

+ 1/2 DC[K0bar,mu] DC[K0,mu] - MK0^2/2 K0bar K0 

-Sum[2*Sqrt[2]*Gf*CKM[1,2]*fplusK0Pi[ff1,ff2]*I del[Pipbar,mu] K0bar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1],{ff1,1,4},{ff2,1,2}]
+Sum[Sqrt[2]*Gf*CKM[1,2]*(fplusK0Pi[ff1,ff2] - fminusK0Pi[ff1,ff2])*vev/Sqrt[2] Pipbar K0bar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1],{ff1,1,4},{ff2,1,2}]
-Sum[Sqrt[2]*Gf*CKM[1,2]*(fplusK0Pi[ff1,ff2] - fminusK0Pi[ff1,ff2]) Pipbar K0bar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1] ,{ff1,4,4},{ff2,1,2}]
 
-Sum[2*Gf*CKM[1,2]*fplusKPi0[ff1,ff2]*I del[Pi0,mu] Kbar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1],{ff1,1,4},{ff2,1,2}]
+Sum[Gf*CKM[1,2]*(fplusKPi0[ff1,ff2] - fminusKPi0[ff1,ff2])*vev/Sqrt[2] Pi0 Kbar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1],{ff1,1,4},{ff2,1,2}]
-Sum[Gf*CKM[1,2]*(fplusKPi0[ff1,ff2] - fminusKPi0[ff1,ff2]) Pi0 Kbar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1],{ff1,4,4},{ff2,1,2}]

(* D -> K0 l nu and D0 -> K l nu *) 

+ 1/2 DC[D0bar,mu] DC[D0,mu] - MD0^2/2 D0bar D0 

-Sum[2*Sqrt[2]*Gf*CKM[2,2]*fplusDK[ff1,ff2]*I del[Kbar,mu] D0bar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1],{ff1,1,4},{ff2,1,2}]
+Sum[Sqrt[2]*Gf*CKM[2,2]*(fplusDK[ff1,ff2] - fminusDK[ff1,ff2])*vev/Sqrt[2] Kbar D0bar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1],{ff1,1,4},{ff2,1,2}]
-Sum[Sqrt[2]*Gf*CKM[2,2]*(fplusDK[ff1,ff2] - fminusDK[ff1,ff2]) Kbar D0bar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1],{ff1,4,4},{ff2,1,2}]

-Sum[2*Sqrt[2]*Gf*CKM[2,2]*fplusDK[ff1,ff2]*I del[K0bar,mu] Ddbar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1],{ff1,1,4},{ff2,1,2}]
+Sum[Sqrt[2]*Gf*CKM[2,2]*(fplusDK[ff1,ff2]-fminusDK[ff1,ff2])*vev/Sqrt[2] K0bar Ddbar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1],{ff1,1,4},{ff2,1,2}]
-Sum[Sqrt[2]*Gf*CKM[2,2]*(fplusDK[ff1,ff2]-fminusDK[ff1,ff2]) K0bar Ddbar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1],{ff1,4,4},{ff2,1,2}]

(* B+ -> pi0 l nu and B0 -> pi+ l nu *)

+ 1/2 DC[B0bar,mu] DC[B0,mu] - MB0^2/2 B0bar B0 

-Sum[2*Gf*CKM[1,3]*fplusBPi0[ff1,ff2]*I del[Pi0,mu] Bubar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1] ,{ff1,1,4},{ff2,1,3}]
+Sum[Gf*CKM[1,3]*(fplusBPi0[ff1,ff2] - fminusBPi0[ff1,ff2])*vev/Sqrt[2] Pi0 Bubar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1] ,{ff1,1,4},{ff2,1,3}]
-Sum[Gf*CKM[1,3]*(fplusBPi0[ff1,ff2] - fminusBPi0[ff1,ff2]) Pi0 Bubar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1] ,{ff1,4,4},{ff2,1,3}]

-Sum[2*Sqrt[2]*Gf*CKM[1,3]*fplusB0Pi[ff1,ff2]*I del[Pipbar,mu] B0bar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1] ,{ff1,1,4},{ff2,1,3}]
+Sum[Sqrt[2]*Gf*CKM[1,3]*(fplusB0Pi[ff1,ff2] - fminusB0Pi[ff1,ff2])*vev/Sqrt[2] Pipbar B0bar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1] ,{ff1,1,4},{ff2,1,3}]
-Sum[Sqrt[2]*Gf*CKM[1,3]*(fplusB0Pi[ff1,ff2] - fminusB0Pi[ff1,ff2]) Pipbar B0bar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1] ,{ff1,4,4},{ff2,1,3}]

(* B+ -> D0 l nu, B0 -> D+ l nu and B0s -> Ds+ l nu *) 

-Sum[2*Sqrt[2]*Gf*CKM[2,3]*fplusBD0[ff1,ff2]*I del[D0bar,mu] Bubar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1] ,{ff1,1,4},{ff2,1,3}]
+Sum[Sqrt[2]*Gf*CKM[2,3]*(fplusBD0[ff1,ff2]-fminusBD0[ff1,ff2])*vev/Sqrt[2] D0bar Bubar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1] ,{ff1,1,4},{ff2,1,3}]
-Sum[Sqrt[2]*Gf*CKM[2,3]*(fplusBD0[ff1,ff2]-fminusBD0[ff1,ff2]) D0bar Bubar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1] ,{ff1,4,4},{ff2,1,3}]

-Sum[2*Sqrt[2]*Gf*CKM[2,3]fplusB0D[ff1,ff2]*I del[Ddbar,mu] B0bar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1] ,{ff1,1,4},{ff2,1,3}]
+Sum[Sqrt[2]*Gf*CKM[2,3]*(fplusB0D[ff1,ff2] - fminusB0D[ff1,ff2])*vev/Sqrt[2] Ddbar B0bar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1] ,{ff1,1,4},{ff2,1,3}]
-Sum[Sqrt[2]*Gf*CKM[2,3]*(fplusB0D[ff1,ff2] - fminusB0D[ff1,ff2]) Ddbar B0bar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1] ,{ff1,4,4},{ff2,1,3}]

+ 1/2 DC[B0sbar,mu] DC[B0s,mu] - MB0s^2/2 B0sbar B0s

-Sum[2*Sqrt[2]*Gf*CKM[2,3]*fplusB0sDs[ff1,ff2]*I del[Dsbar,mu] B0sbar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1] ,{ff1,1,4},{ff2,1,3}]
+Sum[Sqrt[2]*Gf*CKM[2,3]*(fplusB0sDs[ff1,ff2] - fminusB0sDs[ff1,ff2])*vev/Sqrt[2] Dsbar B0sbar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1] ,{ff1,1,4},{ff2,1,3}]
-Sum[Sqrt[2]*Gf*CKM[2,3]*(fplusB0sDs[ff1,ff2] - fminusB0sDs[ff1,ff2]) Dsbar B0sbar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1] ,{ff1,4,4},{ff2,1,3}]

(* B0s -> K+ l nu *)

-Sum[2*Sqrt[2]*Gf*CKM[1,3]*fplusB0sK[ff1,ff2]*I del[Kbar,mu] B0sbar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1] ,{ff1,1,4},{ff2,1,3}]
+Sum[Sqrt[2]*Gf*CKM[1,3]*(fplusB0sK[ff1,ff2] - fminusB0sK[ff1,ff2])*vev/Sqrt[2] Kbar B0sbar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1] ,{ff1,1,4},{ff2,1,3}]
-Sum[Sqrt[2]*Gf*CKM[1,3]*(fplusB0sK[ff1,ff2] - fminusB0sK[ff1,ff2]) Kbar B0sbar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1] ,{ff1,4,4},{ff2,1,3}]



, FlavorExpand->{SU2D,SU2W}];
yhad+HC[yhad]
 ];


  (* Scalar pieces: see Peskin pages 739-742 *)
  (* phi1 and phi2 are the real degrees of freedom of GP *)
  (* Vectorize transforms a doublet in a vector in the phi-basis, i.e. the basis of real degrees of freedom *)
  gh    = {ghB, ghWi[1], ghWi[2], ghWi[3]};
  ghbar = {ghBbar, ghWibar[1], ghWibar[2], ghWibar[3]};
  generators = {-I/2 g1 IdentityMatrix[2], -I/2 gw PauliSigma[1], -I/2 gw PauliSigma[2], -I/2 gw PauliSigma[3]};
  doublet = Expand[{(-I phi1 - phi2)/Sqrt[2], Phi[2]} /. MR$Definitions /. vev -> 0]; 
  doublet0 = {0, vev/Sqrt[2]};
  Vectorize[{a_, b_}]:= Simplify[{Sqrt[2] Re[Expand[a]], Sqrt[2] Im[Expand[a]], Sqrt[2] Re[Expand[b]], Sqrt[2] Im[Expand[b]]}/.{Im[_]->0, Re[num_]->num}];
  togoldstones := {phi1 -> (GP + GPbar)/Sqrt[2], phi2 -> (-GP + GPbar)/(I Sqrt[2])};
  LGhphi=Plus@@Flatten[Table[-ghbar[[kkk]].gh[[lll]] Vectorize[generators[[kkk]].doublet0].Vectorize[generators[[lll]].(doublet+doublet0)],{kkk,4},{lll,4}]] /.togoldstones;

ExpandIndices[ LGhs + If[FeynmanGauge, LGh1 + LGhw + LGhphi,0], FlavorExpand->SU2W]];

LagHeavyN:= LGauge + LFermions + LHiggs + LYukawa + LGhost + If[Mesons,LHadr,LQuarks];


==> anc/effective_HeavyN_Majorana_v2.fr <==
(***************************************************************************************************************)
(******       This is the FeynRules mod-file used for Majorana neutrinos in:                              ******)
(******       GeV-scale neutrinos: interactions with mesons and DUNE sensitivity, arXiv:2007.03701        ******)
(******                                                                                                   ******)
(******       Authors: "P. Coloma", "E. Fernandez-Martinez", "M. Gonzalez-Lopez", "J. Hernandez-Garcia"   ******)
(******                                                                                                   ******)
(******       Note: Unitary gauge is assumed (FeynmanGauge = False)                                      ******)
(******       since Feynman gauge is not supported in MadGraph.                                          ******)
(***************************************************************************************************************)

(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "effective_HeavyN_Majorana_v103";

M$Information = {
  Authors      -> {"P. Coloma", "E. Fernandez-Martinez", "M. Gonzalez-Lopez", "J. Hernandez-Garcia"}, 
  Version      -> "1.0.0",
  Date         -> "06. 06. 2020",
  Institutions -> {"Instituto de Fisica Corpuscular, Universidad de Valencia & CSIC, and Instituto de Fisica Teorica UAM/CSIC", "Departamento de Fisica Teorica & Instituto de Fisica Teorica, Universidad Autonoma de Madrid & CSIC", "Departamento de Fisica Teorica & Instituto de Fisica Teorica, Universidad Autonoma de Madrid & CSIC", "Institute for Theoretical Physics, ELTE Eotvos Lorand University"},
  Emails       -> {"pilar.coloma@ift.csic.es", "enrique.fernandez-martinez@uam.es", "manuel.gonzalezl@uam.es", "josu.hernandez@ttk.elte.hu"},
  URLs         -> "https://arxiv.org/abs/2007.03701"
};

FeynmanGauge = False;

(* Add mesons and remove quarks from the Lagrangian. Change to False for a high-energy description in terms of quarks and without mesons. *)
Mesons = True;

(* ************************** *)
(* ***** NLO Variables ****** *)
(******************************)

FR$LoopSwitches = {{Gf, MW}};
FR$RmDblExt = { ymb -> MB, ymc -> MC, ymdo -> MD, yme -> Me, 
   ymm -> MMU, yms -> MS, ymt -> MT, ymtau -> MTA, ymup -> MU, MN4 -> MassN4};


(* ************************** *)
(* *****      vevs      ***** *)
(* ************************** *)
M$vevs = { {Phi[2],vev} };

(* ************************** *)
(* *****  Gauge groups  ***** *)
(* ************************** *)
M$GaugeGroups = {
  U1Y  == { 
    Abelian          -> True,  
    CouplingConstant -> g1, 
    GaugeBoson       -> B, 
    Charge           -> Y
  },
  SU2L == { 
    Abelian           -> False, 
    CouplingConstant  -> gw, 
    GaugeBoson        -> Wi, 
    StructureConstant -> Eps, 
    Representations   -> {Ta,SU2D}, 
    Definitions       -> {Ta[a_,b_,c_]->PauliSigma[a,b,c]/2, FSU2L[i_,j_,k_]:> I Eps[i,j,k]}
  },
  SU3C == { 
    Abelian           -> False, 
    CouplingConstant  -> gs, 
    GaugeBoson        -> G,
    StructureConstant -> f, 
    Representations   -> {T,Colour}, 
    SymmetricTensor   -> dSUN
  } 
};


(* ************************** *)
(* *****    Indices     ***** *)
(* ************************** *)

IndexRange[Index[SU2W      ]] = Unfold[Range[3]]; 
IndexRange[Index[SU2D      ]] = Unfold[Range[2]];
IndexRange[Index[Gluon     ]] = NoUnfold[Range[8]];
IndexRange[Index[Colour    ]] = NoUnfold[Range[3]]; 
IndexRange[Index[Generation]] = Range[3];
IndexRange[Index[Neutrinos ]] = Range[4];
IndexRange[Index[Heavynus  ]] = Range[1];


IndexStyle[SU2W,       j];
IndexStyle[SU2D,       k];
IndexStyle[Gluon,      a];
IndexStyle[Colour,     m];
IndexStyle[Generation, f];
IndexStyle[Neutrinos,  n];
IndexStyle[Heavynus,   r];


(* ************************** *)
(* *** Interaction orders *** *)
(* ***  (as used by mg5)  *** *)
(* ************************** *)

M$InteractionOrderHierarchy = {
  {QCD, 1},
  {QED, 2}
};


(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {

(* Gauge bosons: physical vector fields *)
  V[1] == { 
    ClassName       -> A, 
    SelfConjugate   -> True,  
    Mass            -> 0,  
    Width           -> 0,  
    ParticleName    -> "a", 
    PDG             -> 22, 
    PropagatorLabel -> "a", 
    PropagatorType  -> W, 
    PropagatorArrow -> None,
    FullName        -> "Photon"
  },
  V[2] == { 
    ClassName       -> Z, 
    SelfConjugate   -> True,
    Mass            -> {MZ, 91.1876},
    Width           -> {WZ, 2.4952},
    ParticleName    -> "Z", 
    PDG             -> 23, 
    PropagatorLabel -> "Z",
    PropagatorType  -> Sine,
    PropagatorArrow -> None,
    FullName        -> "Z"
  },
  V[3] == {
    ClassName        -> W,
    SelfConjugate    -> False,
    Mass             -> {MW, Internal},
    Width            -> {WW, 2.085},
    ParticleName     -> "W+",
    AntiParticleName -> "W-",
    QuantumNumbers   -> {Q -> 1},
    PDG              -> 24, 
    PropagatorLabel  -> "W",
    PropagatorType   -> Sine,
    PropagatorArrow  -> Forward,
    FullName         -> "W"
  },
  V[4] == {
    ClassName        -> G,
    SelfConjugate    -> True,
    Indices          -> {Index[Gluon]},
    Mass             -> 0,
    Width            -> 0,
    ParticleName     -> "g", 
    PDG              -> 21,
    PropagatorLabel  -> "G",
    PropagatorType   -> C,
    PropagatorArrow  -> None,
    FullName         -> "G"
  },

(* Ghosts: related to physical gauge bosons *)
  U[1] == { 
    ClassName       -> ghA, 
    SelfConjugate   -> False,
    Ghost           -> A,
    QuantumNumbers  -> {GhostNumber -> 1},
    Mass            -> 0,
    Width	    -> 0,
    PropagatorLabel -> "uA",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },
  U[2] == {
    ClassName       -> ghZ,
    SelfConjugate   -> False,
    Ghost           -> Z,
    QuantumNumbers  -> {GhostNumber -> 1},
    Mass            -> {MZ,91.1876},  
    Width	    -> {WZ, 2.4952},
    PropagatorLabel -> "uZ",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },
  U[31] == { 
    ClassName       -> ghWp,
    SelfConjugate   -> False, 
    Ghost           -> W,
    QuantumNumbers  -> {GhostNumber -> 1, Q -> 1},
    Mass            -> {MW,Internal}, 
    Width           -> {WW, 2.085}, 
    PropagatorLabel -> "uWp",
    PropagatorType  -> GhostDash, 
    PropagatorArrow -> Forward
  },
  U[32] == { 
    ClassName       -> ghWm,
    SelfConjugate   -> False, 
    Ghost           -> Wbar,
    QuantumNumbers  -> {GhostNumber -> 1, Q -> -1},
    Mass            -> {MW,Internal}, 
    Width           -> {WW, 2.085},
    PropagatorLabel -> "uWm",
    PropagatorType  -> GhostDash, 
    PropagatorArrow -> Forward
  },
  U[4] == { 
    ClassName       -> ghG, 
    SelfConjugate   -> False,
    Indices         -> {Index[Gluon]},
    Ghost           -> G,
    PDG             -> 82,
    QuantumNumbers  ->{GhostNumber -> 1}, 
    Mass            -> 0,
    Width	    -> 0,
    PropagatorLabel -> "uG",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },

(* Gauge bosons: unphysical vector fields *)
  V[11] == { 
    ClassName     -> B, 
    Unphysical    -> True, 
    SelfConjugate -> True, 
    Definitions   -> { B[mu_] -> -sw Z[mu]+cw A[mu]} 
  },
  V[12] == { 
    ClassName     -> Wi,
    Unphysical    -> True,
    SelfConjugate -> True, 
    Indices       -> {Index[SU2W]},
    FlavorIndex   -> SU2W,
    Definitions   -> { Wi[mu_,1] -> (Wbar[mu]+W[mu])/Sqrt[2], Wi[mu_,2] -> (Wbar[mu]-W[mu])/(I*Sqrt[2]), Wi[mu_,3] -> cw Z[mu] + sw A[mu]}
  },

(* Ghosts: related to unphysical gauge bosons *)
  U[11] == {
    ClassName     -> ghB, 
    Unphysical    -> True,
    SelfConjugate -> False,
    Ghost         -> B, 
    Definitions   -> { ghB -> -sw ghZ + cw ghA}
  },
  U[12] == {
    ClassName     -> ghWi,
    Unphysical    -> True,
    SelfConjugate -> False,
    Ghost         -> Wi,
    Indices       -> {Index[SU2W]},
    FlavorIndex   -> SU2W,
    Definitions   -> { ghWi[1] -> (ghWp+ghWm)/Sqrt[2], ghWi[2] -> (ghWm-ghWp)/(I*Sqrt[2]), ghWi[3] -> cw ghZ+sw ghA}
  } ,

(* Fermions: physical fields *)
(* Note that technically these are neutrino mass eigenstates and as such we gave them different labels and codes than to the flavour eigenstates. *) 
  F[1] == {
    ClassName        -> vl,
    ClassMembers     -> {v1,v2,v3,N4},
    Indices          -> {Index[Neutrinos]},
    FlavorIndex      -> Neutrinos,
    SelfConjugate    -> True,
    Mass             -> {Mnu, 0,0,0, {MassN4, Internal}},
    Width            -> {0, 0, 0, {WN, 0}},
    PropagatorLabel  -> {"v", "v1", "v2", "v3","N4"} ,
    PropagatorType   -> S,
    PropagatorArrow  -> Forward,
    PDG              -> {12000,14000,16000,18000},
    ParticleName     -> {"v1","v2","v3","N4"},
    AntiParticleName -> {"v1~","v2~","v3~","N4~"},
    FullName         -> {"neutrino1", "neutrino2", "neutrino3","Heavy-neutrino"}
  },

  F[2] == {
    ClassName        -> l,
    ClassMembers     -> {e, mu, ta},
    Indices          -> {Index[Generation]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Ml, {Me,5.11*^-4}, {MMU,0.10566}, {MTA,1.777}},
    Width            -> 0,
    QuantumNumbers   -> {Q -> -1, LeptonNumber -> 1},
    PropagatorLabel  -> {"l", "e", "mu", "ta"},
    PropagatorType   -> Straight,
    PropagatorArrow  -> Forward,
    PDG              -> {11, 13, 15},
    ParticleName     -> {"e-", "mu-", "ta-"},
    AntiParticleName -> {"e+", "mu+", "ta+"},
    FullName         -> {"Electron", "Muon", "Tau"} 
  },
  F[3] == {
    ClassName        -> uq,
    ClassMembers     -> {u, c, t},
    Indices          -> {Index[Generation], Index[Colour]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Mu, {MU, 2.55*^-3}, {MC,1.27}, {MT,172}},
    Width            -> {0, 0, {WT,1.50833649}},
    QuantumNumbers   -> {Q -> 2/3},
    PropagatorLabel  -> {"uq", "u", "c", "t"},
    PropagatorType   -> Straight,
    PropagatorArrow  -> Forward,
    PDG              -> {2, 4, 6}, 
    ParticleName     -> {"u",  "c",  "t" },
    AntiParticleName -> {"u~", "c~", "t~"},
    FullName         -> {"u-quark", "c-quark", "t-quark"}
  },
  F[4] == {
    ClassName        -> dq,
    ClassMembers     -> {d, s, b},
    Indices          -> {Index[Generation], Index[Colour]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Md, {MD,5.04*^-3}, {MS,0.101}, {MB,4.7}},
    Width            -> 0,
    QuantumNumbers   -> {Q -> -1/3},
    PropagatorLabel  -> {"dq", "d", "s", "b"},
    PropagatorType   -> Straight, 
    PropagatorArrow  -> Forward,
    PDG              -> {1,3,5},
    ParticleName     -> {"d",  "s",  "b" },
    AntiParticleName -> {"d~", "s~", "b~"},
    FullName         -> {"d-quark", "s-quark", "b-quark"}
  },

(* Fermions: unphysical fields *)
  F[11] == { 
    ClassName      -> LL, 
    Unphysical     -> True, 
    Indices        -> {Index[SU2D], Index[Generation]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1/2},
    Definitions    -> { LL[sp1_,1,ff_] :> Module[{sp2,ff2}, PMNS[ff,ff2] ProjM[sp1,sp2] vl[sp2,ff2]], LL[sp1_,2,ff_] :> Module[{sp2}, ProjM[sp1,sp2] l[sp2,ff]] }
  },
  F[12] == { 
    ClassName      -> lR, 
    Unphysical     -> True, 
    Indices        -> {Index[Generation]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1},
    Definitions    -> { lR[sp1_,ff_] :> Module[{sp2}, ProjP[sp1,sp2] l[sp2,ff]] }
  },
  F[13] == { 
    ClassName      -> QL, 
    Unphysical     -> True, 
    Indices        -> {Index[SU2D], Index[Generation], Index[Colour]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 1/6},
    Definitions    -> { 
      QL[sp1_,1,ff_,cc_] :> Module[{sp2}, ProjM[sp1,sp2] uq[sp2,ff,cc]], 
      QL[sp1_,2,ff_,cc_] :> Module[{sp2,ff2}, CKM[ff,ff2] ProjM[sp1,sp2] dq[sp2,ff2,cc]] }
  },
  F[14] == { 
    ClassName      -> uR, 
    Unphysical     -> True, 
    Indices        -> {Index[Generation], Index[Colour]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 2/3},
    Definitions    -> { uR[sp1_,ff_,cc_] :> Module[{sp2}, ProjP[sp1,sp2] uq[sp2,ff,cc]] }
  },
  F[15] == { 
    ClassName      -> dR, 
    Unphysical     -> True, 
    Indices        -> {Index[Generation], Index[Colour]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1/3},
    Definitions    -> { dR[sp1_,ff_,cc_] :> Module[{sp2}, ProjP[sp1,sp2] dq[sp2,ff,cc]] }
  },
  F[16] == { 
    ClassName      -> NR, 
    Unphysical     -> True, 
    Indices        -> {Index[Heavynus]},
    FlavorIndex    -> Heavynus,
    SelfConjugate  -> True,
    Definitions    -> { NR[sp1_,ff_] :> Module[{sp2,ff2}, HEAV[ff,ff2] ProjP[sp1,sp2] vl[sp2,ff2]] }
  },
  F[17] == { 
    ClassName      -> NRc, 
    Unphysical     -> True, 
    Indices        -> {Index[Heavynus]},
    FlavorIndex    -> Heavynus,
    SelfConjugate  -> True,
    Definitions    -> { NRc[sp1_,ff_] :> Module[{sp2,ff2}, HEAV[ff,ff2] ProjM[sp1,sp2] vl[sp2,ff2]] }
  },


(* Higgs: physical scalars  *)
  S[1] == {
    ClassName       -> H,
    SelfConjugate   -> True,
    Mass            -> {MH,125.1},
    Width           -> {WH,0.00407},
    PropagatorLabel -> "H",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 25,
    ParticleName    -> "H",
    FullName        -> "H"
  },

(* Higgs: physical scalars  *)
  S[2] == {
    ClassName       -> G0,
    SelfConjugate   -> True,
    Goldstone       -> Z,
    Mass            -> {MZ, 91.1876},
    Width           -> {WZ, 2.4952},
    PropagatorLabel -> "Go",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 250,
    ParticleName    -> "G0",
    FullName        -> "G0"
  },
  S[3] == {
    ClassName        -> GP,
    SelfConjugate    -> False,
    Goldstone        -> W,
    Mass             -> {MW, Internal},
    QuantumNumbers   -> {Q -> 1},
    Width            -> {WW, 2.085},
    PropagatorLabel  -> "GP",
    PropagatorType   -> D,
    PropagatorArrow  -> None,
    PDG              -> 251,
    ParticleName     -> "G+",
    AntiParticleName -> "G-",
    FullName         -> "GP"
  },


(* Pseudoscalar mesons  *)
  S[4] == {
    ClassName       -> K,
    SelfConjugate   -> False,
    Mass            -> {MK,0.493677},
    QuantumNumbers   -> {Q -> 1},
    Width           -> {WK,0}, 
    PropagatorLabel -> "K",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 321,
    ParticleName    -> "K+",
    AntiParticleName -> "K-",
    FullName        -> "Charged Kaon"
  },

  S[5] == {
    ClassName       -> Pip,
    SelfConjugate   -> False,
    Mass            -> {MPip,0.13957},
    QuantumNumbers   -> {Q -> 1},
    Width           -> {WPip, 0}, 
    PropagatorLabel -> "Pi",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 211,
    ParticleName    -> "Pi+",
    AntiParticleName -> "Pi-",
    FullName        -> "Charged Pion"
  },

  S[6] == {
    ClassName       -> Dd,
    SelfConjugate   -> False,
    Mass            -> {MDd,1.869},
    QuantumNumbers   -> {Q -> 1},
    Width           -> {WD, 0}, 
    PropagatorLabel -> "Dd",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 411,
    ParticleName    -> "D+",
    AntiParticleName -> "D-",
    FullName        -> "Charged D"
  },

  S[13] == {
    ClassName       -> D0,
    SelfConjugate   -> False,
    Mass            -> {MD0,1.865},
    QuantumNumbers   -> {Q -> 0},
    Width           -> {WD0,0}, 
    PropagatorLabel -> "D0",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 421,
    ParticleName    -> "D0",
    AntiParticleName -> "D0bar",
    FullName        -> "Neutral D"
  },

  S[7] == {
    ClassName       -> Pi0,
    SelfConjugate   -> True,
    Mass            -> {MPi0,0.13498},
    Width           -> {WPi0, 0}, 
    PropagatorLabel -> "Pi0",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 111,
    ParticleName    -> "Pi0",
    FullName        -> "Neutral Pion"
  },

  S[12] == {
    ClassName       -> K0,
    SelfConjugate   -> False,
    Mass            -> {MK0,0.497611},
    QuantumNumbers   -> {Q -> 0},
    Width           -> {WK0,0}, 
    PropagatorLabel -> "K0",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 311,
    ParticleName    -> "K0",
    AntiParticleName -> "K0bar",
    FullName        -> "Neutral Kaon"
  },

  S[8] == {
    ClassName       -> Eta,
    SelfConjugate   -> True,
    Mass            -> {Meta,0.54786},
    Width           -> {Weta, 0}, 
    PropagatorLabel -> "eta",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 221,
    ParticleName    -> "Eta",
    FullName        -> "Eta"
  },

  S[9] == {
    ClassName       -> Etap,
    SelfConjugate   -> True,
    Mass            -> {Metap,0.9578},
    Width           -> {Wetap, 0}, 
    PropagatorLabel -> "etap",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 331,
    ParticleName    -> "Etap",
    FullName        -> "Eta Prime"
  },

  S[10] == {
    ClassName       -> Ds,
    SelfConjugate   -> False,
    Mass            -> {MDs,1.9683},
    QuantumNumbers   -> {Q -> 1},
    Width           -> {WDs, 0}, 
    PropagatorLabel -> "Ds",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 431,
    ParticleName    -> "Ds+",
    AntiParticleName -> "Ds-",
    FullName        -> "Charged Ds"
  },

  S[15] == {
    ClassName       -> Bu,
    SelfConjugate   -> False,
    Mass            -> {MBu,5.279},
    QuantumNumbers  -> {Q -> 1},
    Width           -> {WBu, 0}, 
    PropagatorLabel -> "Bu",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 521,
    ParticleName    -> "B+",
    AntiParticleName -> "B-",
    FullName        -> "Charged B"
  },

  S[16] == {
    ClassName       -> Bc,
    SelfConjugate   -> False,
    Mass            -> {MBc,6.275},
    QuantumNumbers  -> {Q -> 1},
    Width           -> {WBc, 0}, 
    PropagatorLabel -> "Bc",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 541,
    ParticleName    -> "Bc+",
    AntiParticleName -> "Bc-",
    FullName        -> "Charged Bc"
  },

  S[17] == {
    ClassName       -> B0,
    SelfConjugate   -> False,
    Mass            -> {MB0,5.280},
    QuantumNumbers  -> {Q -> 0},
    Width           -> {WB0,0}, 
    PropagatorLabel -> "B0",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 511,
    ParticleName    -> "B0",
    AntiParticleName -> "B0bar",
    FullName        -> "Neutral B"
  },

  S[18] == {
    ClassName       -> B0s,
    SelfConjugate   -> False,
    Mass            -> {MB0s,5.367},
    QuantumNumbers  -> {Q -> 0},
    Width           -> {WB0s,0}, 
    PropagatorLabel -> "B0s",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 531,
    ParticleName    -> "B0s",
    AntiParticleName -> "B0sbar",
    FullName        -> "Neutral Bs"
  },

(* Higgs: unphysical scalars  *)
  S[11] == { 
    ClassName      -> Phi, 
    Unphysical     -> True, 
    Indices        -> {Index[SU2D]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 1/2},
    Definitions    -> { Phi[1] -> -I GP, Phi[2] -> (vev + H + I G0)/Sqrt[2]  }
  },

(* Vector mesons *)


  V[21] == { 
    ClassName       -> rho0, 
    SelfConjugate   -> True,
    Mass            -> {Mrho0, 0.77526},
    Width           -> {Wrho0, 0.1478}, 
    ParticleName    -> "rho0", 
    PDG             -> 113, 
    PropagatorLabel -> "rho0",
    PropagatorType  -> Sine,
    PropagatorArrow -> None,
    FullName        -> "rho 0"
  },

  V[22] == {
    ClassName        -> rho,
    SelfConjugate    -> False,
    Mass             -> {Mrho, 0.77511},
    Width            -> {Wrho, 0.1491}, 
    ParticleName     -> "rho+",
    AntiParticleName -> "rho-",
    QuantumNumbers   -> {Q -> 1},
    PDG              -> 213, 
    PropagatorLabel  -> "rho",
    PropagatorType   -> Sine,
    PropagatorArrow  -> Forward,
    FullName         -> "charged rho"
  },


  V[23] == { 
    ClassName       -> omega, 
    SelfConjugate   -> True,
    Mass            -> {Mom, 0.78265},
    Width           -> {Wom, 0.00849}, 
    ParticleName    -> "omega", 
    PDG             -> 223, 
    PropagatorLabel -> "omega",
    PropagatorType  -> Sine,
    PropagatorArrow -> None,
    FullName        -> "Omega"
  },

  V[24] == { 
    ClassName       -> Kstar, 
    SelfConjugate   -> False,
    Mass            -> {MKstar, 0.8917},
    Width           -> {WKstar, 0.0508}, 
    ParticleName    -> "Kstar+", 
    AntiParticleName -> "Kstar-",
    QuantumNumbers   -> {Q -> 1},
    PDG             -> 323, 
    PropagatorLabel -> "Kstar",
    PropagatorType  -> Sine,
    PropagatorArrow -> Forward,
    FullName        -> "Charged Kstar"
  },

    V[25] == { 
    ClassName       -> phimeson, 
    SelfConjugate   -> True,
    Mass            -> {Mphi, 1.019461},
    Width           -> {Wphi, 0.004249}, 
    ParticleName    -> "phimeson",
    PDG             -> 333, 
    PropagatorLabel -> "phi",
    PropagatorType  -> Sine,
    PropagatorArrow -> Forward,
    FullName        -> "phi meson"
  },

    V[26] == { 
    ClassName       -> Bstar, 
    SelfConjugate   -> False,
    Mass            -> {MBstar, 5.3247},
    Width           -> {WBstar, 0}, 
    ParticleName    -> "Bstar+", 
    AntiParticleName -> "Bstar-",
    QuantumNumbers   -> {Q -> 1},
    PDG             -> 523, 
    PropagatorLabel -> "Bstar",
    PropagatorType  -> Sine,
    PropagatorArrow -> Forward,
    FullName        -> "Charged Bstar"
  }

};



(* ************************** *)
(* *****     Gauge      ***** *)
(* *****   Parameters   ***** *)
(* *****   (FeynArts)   ***** *)
(* ************************** *)

GaugeXi[ V[1]  ] = GaugeXi[A];
GaugeXi[ V[2]  ] = GaugeXi[Z];
GaugeXi[ V[3]  ] = GaugeXi[W];
GaugeXi[ V[4]  ] = GaugeXi[G];
GaugeXi[ S[1]  ] = 1;
GaugeXi[ S[2]  ] = GaugeXi[Z];
GaugeXi[ S[3]  ] = GaugeXi[W];
GaugeXi[ U[1]  ] = GaugeXi[A];
GaugeXi[ U[2]  ] = GaugeXi[Z];
GaugeXi[ U[31] ] = GaugeXi[W];
GaugeXi[ U[32] ] = GaugeXi[W];
GaugeXi[ U[4]  ] = GaugeXi[G];


(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

  (* External parameters *)
  aEWM1 == { 
    ParameterType    -> External, 
    BlockName        -> SMINPUTS, 
    OrderBlock       -> 1, 
    Value            -> 127.9,
    InteractionOrder -> {QED,-2},
    Description      -> "Inverse of the EW coupling constant at the Z pole"
  },
  Gf == {
    ParameterType    -> External,
    BlockName        -> SMINPUTS,
    OrderBlock       -> 2,
    Value            -> 1.16637*^-5, 
    InteractionOrder -> {QED,2},
    TeX              -> Subscript[G,f],
    Description      -> "Fermi constant"
  },
  aS    == { 
    ParameterType    -> External,
    BlockName        -> SMINPUTS,
    OrderBlock       -> 3,
    Value            -> 0.1184, 
    InteractionOrder -> {QCD,2},
    TeX              -> Subscript[\[Alpha],s],
    Description      -> "Strong coupling constant at the Z pole"
  },
  ymdo == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 1,
    Value         -> 5.04*^-3,
    Description   -> "Down Yukawa mass"
  },
  ymup == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 2,
    Value         -> 2.55*^-3,
    Description   -> "Up Yukawa mass"
  },
  yms == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 3,
    Value         -> 0.101,
    Description   -> "Strange Yukawa mass"
  },
  ymc == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 4,
    Value         -> 1.27,
    Description   -> "Charm Yukawa mass"
  },
  ymb == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 5,
    Value         -> 4.7,
    Description   -> "Bottom Yukawa mass"
  },
  ymt == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 6,
    Value         -> 172,
    Description   -> "Top Yukawa mass"
  },
  yme == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 11,
    Value         -> 5.11*^-4,
    Description   -> "Electron Yukawa mass"
  },
  ymm == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 13,
    Value         -> 0.10566,
    Description   -> "Muon Yukawa mass"
  },
  ymtau == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 15,
    Value         -> 1.777,
    Description   -> "Tau Yukawa mass"
  },
  modthetae == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 16,
    Value         -> 0.00001,
    Description   -> "Heavy-nu-electron mixing modulus"
  },
   argthetae == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 17,
    Value         -> 0,
    Description   -> "Heavy-nu-electron mixing argument (degrees)"
  },
  thetae == {
    ParameterType -> Internal,
    BlockName     -> YUKAWA,
    Value         -> modthetae*Exp[I*Pi/180*argthetae],
    Description   -> "Heavy-nu-electron mixing"
  },
   modthetamu == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 18,
    Value         -> 0.00001,
    Description   -> "Heavy-nu-muon mixing modulus"
  },
   argthetamu == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 19,
    Value         -> 0,
    Description   -> "Heavy-nu-muon mixing argument (degrees)"
  },
  thetamu == {
    ParameterType -> Internal,
    BlockName     -> YUKAWA,
    Value         -> modthetamu*Exp[I*Pi/180*argthetamu],
    Description   -> "Heavy-nu-muon mixing"
  },
  modthetatau == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 20,
    Value         -> 0.00001,
    Description   -> "Heavy-nu-tau mixing modulus"
  },
   argthetatau == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 21,
    Value         -> 0,
    Description   -> "Heavy-nu-tau mixing argument (degrees)"
  },
  thetatau == {
    ParameterType -> Internal,
    BlockName     -> YUKAWA,
    Value         -> modthetatau*Exp[I*Pi/180*argthetatau],
    Description   -> "Heavy-nu-tau mixing"
  },
  MN4 == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 22,
    Value         -> 1.0,
    Description   -> "Majorana mass for N4 in GeV"
  },

  cabi == {
    ParameterType -> External,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 1,
    Value         -> 0.227736,
    TeX           -> Subscript[\[Theta], c],
    Description   -> "Cabibbo angle"
  },

  th13 == {
    ParameterType -> External,
    ComplexParameter -> False,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 2,
    Value         -> 0.003508,
    TeX           -> Subscript[\[Theta], 13],
    Description   -> "CKM Theta 13"
  },

  th23 == {
    ParameterType -> External,
    ComplexParameter -> False,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 3,
    Value         -> 0.041539,
    TeX           -> Subscript[\[Theta], 23],
    Description   -> "CKM theta 23"
  },

  del13 == {
    ParameterType -> External,
    ComplexParameter -> False,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 4,
    Value         -> 1.20,
    TeX           -> Subscript[\[Delta], 13],
    Description   -> "CKM delta 13"
  },

  MassN4 == {
    ParameterType -> Internal,
    Value         -> MN4,
    Description   -> "Heavy mass"
  },

  fK == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 2,
    Value         -> 0.1556,
    Description   -> "Kaon decay constant"
  },

  fpi == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 3,
    Value         -> 0.1302,
    Description   -> "Pion decay constant"
  },

  feta == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 4,
    Value         -> 0.08159,
    Description   -> "Eta decay constant"
  },

  fetap == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 5,
    Value         -> -0.0946,
    Description   -> "Eta prime decay constant"
  },

  fD == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 6,
    Value         -> 0.212,
    Description   -> "D decay constant"
  },

  frho == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 7,
    Value         -> 0.17,
    Description   -> "rho decay constant"
  },

  fKstar == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 34,
    Value         -> 0.177,
    Description   -> "Kstar decay constant"
  },

  fDs == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 8,
    Value         -> 0.249,
    Description   -> "Ds decay constant"
  },

  fomega == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 9,
    Value         -> 0.155,
    Description   -> "omega decay constant"
  },

  fphi == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 10,
    Value         -> 0.232,
    Description   -> "phi decay constant"
  },

  fB == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 11,
    Value         -> 0.190,
    ComplexParameter -> False,
    Description   -> "B decay constant"
  },

  fBs == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 12,
    Value         -> 0.230,
    ComplexParameter -> False,
    Description   -> "Bs decay constant"
  },

  fBc == {
    ParameterType -> External,
    BlockName     -> MESONBLOCK,
    OrderBlock    -> 13,
    Value         -> 0.190,
    ComplexParameter -> False,
    Description   -> "Bc decay constant"
  },


  (* Internal Parameters *)
  aEW == {
    ParameterType    -> Internal,
    Value            -> 1/aEWM1,
    InteractionOrder -> {QED,2},
    TeX              -> Subscript[\[Alpha], EW],
    Description      -> "Electroweak coupling contant"
  },
  MW == { 
    ParameterType -> Internal, 
    Value         -> Sqrt[MZ^2/2+Sqrt[MZ^4/4-3.14/Sqrt[2]*aEW/Gf*MZ^2]], 
    TeX           -> Subscript[M,W], 
    Description   -> "W mass"
  },
  sw2 == { 
    ParameterType -> Internal, 
    Value         -> 1-(MW/MZ)^2, 
    Description   -> "Squared Sin of the Weinberg angle"
  },
  ee == { 
    ParameterType    -> Internal, 
    Value            -> Sqrt[4 3.14 aEW], 
    InteractionOrder -> {QED,1}, 
    TeX              -> e,  
    Description      -> "Electric coupling constant"
  },
  cw == { 
    ParameterType -> Internal, 
    Value         -> Sqrt[1-sw2], 
    TeX           -> Subscript[c,w], 
    Description   -> "Cosine of the Weinberg angle"
  },
  sw == { 
    ParameterType -> Internal, 
    Value         -> Sqrt[sw2], 
    TeX           -> Subscript[s,w], 
    Description   -> "Sine of the Weinberg angle"
  },
  gw == { 
    ParameterType    -> Internal, 
    Definitions      -> {gw->ee/sw}, 
    InteractionOrder -> {QED,1},  
    TeX              -> Subscript[g,w], 
    Description      -> "Weak coupling constant at the Z pole"
  },
  g1 == { 
    ParameterType    -> Internal, 
    Definitions      -> {g1->ee/cw}, 
    InteractionOrder -> {QED,1},  
    TeX              -> Subscript[g,1], 
    Description      -> "U(1)Y coupling constant at the Z pole"
  },
  gs == { 
    ParameterType    -> Internal, 
    Value            -> Sqrt[4 3.14 aS],
    InteractionOrder -> {QCD,1},  
    TeX              -> Subscript[g,s], 
    ParameterName    -> G,
    Description      -> "Strong coupling constant at the Z pole"
  },
  vev == {
    ParameterType    -> Internal,
    Value            -> 2*MW*sw/ee, 
    InteractionOrder -> {QED,-1},
    Description      -> "Higgs vacuum expectation value"
  },
  lam == {
    ParameterType    -> Internal,
    Value            -> MH^2/(2*vev^2),
    InteractionOrder -> {QED, 2},
    Description      -> "Higgs quartic coupling"
  },
  muH == {
    ParameterType -> Internal,
    Value         -> Sqrt[vev^2 lam],
    TeX           -> \[Mu],
    Description   -> "Coefficient of the quadratic piece of the Higgs potential"
  },
  thetatot == {
    ParameterType -> Internal,
    Value         -> Sqrt[thetae*Conjugate[thetae]+thetamu*Conjugate[thetamu]+thetatau*Conjugate[thetatau]],
    TeX           -> \[Theta],
    Description   -> "Heavy-active mixing"
  },
  thetas == {
    ParameterType -> Internal,
    Value         -> thetae+thetamu+thetatau,
    TeX           -> Subscript[\[Theta],s],
    Description   -> "Heavy-active mixing sum"
  },
  r == {
    ParameterType -> Internal,
    Value         -> 1/Sqrt[1+4*thetatot^2],
    Description   -> "useful ratio"
  },
  yN == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Heavynus]},
    Value            -> {yN[1,1] -> Sqrt[2] Conjugate[thetae] MN4 /vev, yN[2,1] -> Sqrt[2] Conjugate[thetamu] MN4 /vev, yN[3,1] -> Sqrt[2] Conjugate[thetatau] MN4 /vev},
    InteractionOrder -> {QED, 1},
    ParameterName    -> {yN[1,1] -> yNe, yN[2,1] -> yNmu, yN[3,1] -> yNtau},
    TeX              -> Superscript[y, N],
    Description      -> "Heavy nu Yukawa couplings"
  },
  numass == {
    ParameterType    -> Internal,
    Indices          -> {Index[Neutrinos], Index[Neutrinos]},
    Value            -> {numass[3,3] :> 0.5*MN4*Abs[1-1/r], numass[4,4] :> 0.5*MN4*Abs[1+1/r], numass[ii_,jj_] :> 0},
    InteractionOrder -> {QED, 0},
    ParameterName    -> {numass[1,1] -> mnu1, numass[2,2] -> mnu2, numass[3,3] -> mnu3, numass[4,4] -> mnu4},
    TeX              -> Superscript[m, nu],
    Description      -> "Neutrino mass"
  },
  
  (** Form factors for K0 to Pi+ decays: linear parametrization **) 

  avq2K0Pi == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {avq2K0Pi[ii_,ll_] ->
    If[ll==1, -1.7232*numass[ii,ii]^3 + 1.08186*numass[ii,ii]^2 + 0.0973741*numass[ii,ii] + 0.0331474*KroneckerDelta[ii,ii], 
    If[ll==2, -3.15565*numass[ii,ii]^3 + 1.70749*numass[ii,ii]^2 + 0.0668773*numass[ii,ii] + 0.052815*KroneckerDelta[ii,ii], 10^-90]]},
    Description   -> "Average momentum transfer in K0 to Pi decays"
  }, 

  fplusK0Pi == {
    ParameterType -> Internal,
    Indices     -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fplusK0Pi[ii_,ll_] -> 0.9749*(1+0.0282*avq2K0Pi[ii,ll]/MPip^2)},
    Description   -> "Average f+ form factor in K0 to Pi+ decays"
  },

  f0K0Pi == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {f0K0Pi[ii_,ll_] -> 0.9749*(1+0.0138*avq2K0Pi[ii,ll]/MPip^2)},
    Description   -> "Average f0 form factor in K0 to Pi+ decays"
  },

  fminusK0Pi == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fminusK0Pi[ii_,ll_] -> (MPip^2-MK0^2)*(f0K0Pi[ii,ll]-fplusK0Pi[ii,ll])/avq2K0Pi[ii,ll]},
    Description   -> "Average f- form factor in K0 to Pi+ decays"
  },  

(** Form factors for K+ to Pi0 decays: linear parametrization **) 

 avq2KPi0 == { 
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {avq2KPi0[ii_,ll_] ->
    If[ll==1, -1.80782*numass[ii,ii]^3 + 1.10701*numass[ii,ii]^2 + 0.0998414*numass[ii,ii] + 0.0329829*KroneckerDelta[ii,ii], 
    If[ll==2, -3.22495*numass[ii,ii]^3 + 1.71265*numass[ii,ii]^2 + 0.0698265*numass[ii,ii] + 0.052995*KroneckerDelta[ii,ii], 10^-90]]},
    Description   -> "Average momentum transfer in K+ to Pi0 decays"
  }, 

  fplusKPi0 == {
    ParameterType -> Internal,
    Indices     -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fplusKPi0[ii_,ll_] -> 0.9749*(1+0.0297*avq2KPi0[ii,ll]/MPip^2)},
    Description   -> "Average f+ form factor in K+ to Pi0 decays"
  }, 

  f0KPi0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {f0KPi0[ii_,ll_] -> 0.9749*(1+0.0195*avq2KPi0[ii,ll]/MPip^2)},
    Description   -> "Average f0 form factor in K+ to Pi0 decays"
  },

  fminusKPi0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fminusKPi0[ii_,ll_] -> (MPi0^2-MK^2)*(f0KPi0[ii,ll]-fplusKPi0[ii,ll])/avq2KPi0[ii,ll]},
    Description   -> "Average f- form factor in K+ to Pi0 decays"
  }, 

(** Form factors for D to K decays: pole parametrization **) 

  avq2DK == { 
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {avq2DK[ii_,ll_] -> 
    If[ll==1, -0.364268*numass[ii,ii]^3 + 0.932086*numass[ii,ii]^2 + 0.381641*numass[ii,ii] + 0.538848*KroneckerDelta[ii,ii], 
    If[ll==2, -0.337128*numass[ii,ii]^3 + 0.94568*numass[ii,ii]^2 + 0.368498*numass[ii,ii] + 0.568881*KroneckerDelta[ii,ii], 10^-90]]},
    Description   -> "Average momentum transfer in D to K decays" 
  }, 

  tplusDK == {
    ParameterType -> Internal,
    Value         -> (MDd+MK)^2,
    Description   -> "t+ factor in the pole parametrization"
  }, 

  t0DK == {
    ParameterType -> Internal,
    Value         -> (MDd+MK)*(Sqrt[MK]-Sqrt[MDd])^2,
    Description   -> "t0 factor in the pole parametrization"
  },

  zDK == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {zDK[ii_,ll_] -> (Sqrt[tplusDK-avq2DK[ii,ll]]-Sqrt[tplusDK-t0DK])/(Sqrt[tplusDK-avq2DK[ii,ll]]+Sqrt[tplusDK-t0DK])},
    Description   -> "z factor in the pole parametrization"
  },

  z0DK == {
    ParameterType -> Internal,
    Value         -> (Sqrt[tplusDK]-Sqrt[tplusDK-t0DK])/(Sqrt[tplusDK]+Sqrt[tplusDK-t0DK]),
    Description   -> "z0 factor in the pole parametrization"
  },
 
  fplusDK == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fplusDK[ii_,ll_] -> (0.7647-0.066*(zDK[ii,ll]-z0DK)*(1+0.5*(zDK[ii,ll]+z0DK)))/(1-0.22*avq2DK[ii,ll])},
    Description   -> "Average f+ form factor in D to K decays"
  },

  f0DK == { 
    ParameterType -> Internal,
    Indices     -> {Index[Neutrinos], Index[Generation]},
    Value         -> {f0DK[ii_,ll_] -> (0.7647-2.084*(zDK[ii,ll]-z0DK)*(1+0.5*(zDK[ii,ll]+z0DK)))},
    Description   -> "Average f0 form factor in D to K decays"
  },

  fminusDK == { 
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fminusDK[ii_,ll_] -> (MK^2-MDd^2)/avq2DK[ii,ll]*(f0DK[ii,ll]-fplusDK[ii,ll])},
    Description   -> "Average f- form factor in D to K decays"
  },

(** Form factors for B+ to Pi0 decays: FLAG review **)

  avq2BPi0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {avq2BPi0[ii_,ll_] -> 
    If[ll==1, -0.0747182*numass[ii,ii]^3 + 0.757551*numass[ii,ii]^2 + 1.43992*numass[ii,ii] + 9.05607*KroneckerDelta[ii,ii], 
    If[ll==2, -0.0692688*numass[ii,ii]^3 + 0.731411*numass[ii,ii]^2 + 1.47166*numass[ii,ii] + 9.08105*KroneckerDelta[ii,ii], 
    If[ll==3, -0.163478*numass[ii,ii]^3 + 1.45186*numass[ii,ii]^2 + 0.790463*numass[ii,ii] + 13.5051*KroneckerDelta[ii,ii],10^-90]]]},
    Description   -> "Average momentum transfer in B+ to Pi0 decays"
  },

  tplusBPi0 == {
    ParameterType -> Internal,
    Value         -> (MBu + MPi0)^2,
    Description   -> "t+ factor"
  },

  t0BPi0 == {
    ParameterType -> Internal,
    Value         -> (MBu + MPi0)*(Sqrt[MPi0]-Sqrt[MBu])^2,
    Description   -> "t0 factor"
  },

  zBPi0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {zBPi0[ii_,ll_] -> (Sqrt[tplusBPi0-avq2BPi0[ii,ll]]-Sqrt[tplusBPi0-t0BPi0])/(Sqrt[tplusBPi0-avq2BPi0[ii,ll]]+Sqrt[tplusBPi0-t0BPi0])},
    Description   -> "z factor"
  },

  z0BPi0 == {
    ParameterType -> Internal,
    Value         -> (Sqrt[tplusBPi0]-Sqrt[tplusBPi0-t0BPi0])/(Sqrt[tplusBPi0]+Sqrt[tplusBPi0-t0BPi0]),
    Description   -> "z0 factor"
  },

  fplusBPi0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fplusBPi0[ii_,ll_] -> (1/(1-avq2BPi0[ii,ll]/MBstar^2))*(-0.68*(zBPi0[ii,ll]-1/3(zBPi0[ii,ll]^3))-0.86*((zBPi0[ii,ll]^3)2/3 + zBPi0[ii,ll]^2) + 0.404)},
    Description   -> "Average f+ form factor in B+ to Pi0 decays"
  },

  f0BPi0 == { 
    ParameterType -> Internal,
    Indices     -> {Index[Neutrinos], Index[Generation]},
    Value         -> {f0BPi0[ii_,ll_] -> (1.2527548*zBPi0[ii,ll]^2 - 1.61*zBPi0[ii,ll] + 0.490)},
    Description   -> "Average f0 form factor in B+ to Pi0 decays"
  },

  fminusBPi0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fminusBPi0[ii_,ll_] -> (MPi0^2-MBu^2)/avq2BPi0[ii,ll]*(f0BPi0[ii,ll]-fplusBPi0[ii,ll])},
    Description   -> "Average f- form factor in B+ to Pi0 decays"
  },

(** Form factors for B0 to Pi+ decays: FLAG review **)

  avq2B0Pi == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {avq2B0Pi[ii_,ll_] -> 
    If[ll==1, -0.0738527*numass[ii,ii]^3 + 0.750683*numass[ii,ii]^2 + 1.45882*numass[ii,ii] + 9.01069*KroneckerDelta[ii,ii], 
    If[ll==2, -0.0695186*numass[ii,ii]^3 + 0.731836*numass[ii,ii]^2 + 1.47827*numass[ii,ii] + 9.0398*KroneckerDelta[ii,ii], 
    If[ll==3, -0.164163*numass[ii,ii]^3 + 1.45367*numass[ii,ii]^2 + 0.794287*numass[ii,ii] + 13.4752*KroneckerDelta[ii,ii], 10^-90]]]},
    Description   -> "Average momentum transfer in B0 to Pi+ decays"
  },

  tplusB0Pi == {
    ParameterType -> Internal,
    Value         -> (MB0 + MPip)^2,
    Description   -> "t+ factor"
  },

  t0B0Pi == {
    ParameterType -> Internal,
    Value         -> (MB0 + MPip)*(Sqrt[MPip]-Sqrt[MB0])^2,
    Description   -> "t0 factor"
  },

  zB0Pi == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {zB0Pi[ii_,ll_] -> (Sqrt[tplusB0Pi-avq2B0Pi[ii,ll]]-Sqrt[tplusB0Pi-t0B0Pi])/(Sqrt[tplusB0Pi-avq2B0Pi[ii,ll]]+Sqrt[tplusB0Pi-t0B0Pi])},
    Description   -> "z factor"
  },

  z0B0Pi == {
    ParameterType -> Internal,
    Value         -> (Sqrt[tplusB0Pi]-Sqrt[tplusB0Pi-t0B0Pi])/(Sqrt[tplusB0Pi]+Sqrt[tplusB0Pi-t0B0Pi]),
    Description   -> "z0 factor"
  },

  fplusB0Pi == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fplusB0Pi[ii_,ll_] -> (1/(1-avq2B0Pi[ii,ll]/MBstar^2))*(-0.68*(zB0Pi[ii,ll]-zB0Pi[ii,ll]^3/3)-0.86*((2 zB0Pi[ii,ll]^3)/3 + zB0Pi[ii,ll]^2) + 0.404)},
    Description   -> "Average f+ form factor in B0 to Pi+ decays"
  },

  f0B0Pi == { 
    ParameterType -> Internal,
    Indices     -> {Index[Neutrinos], Index[Generation]},
    Value         -> {f0B0Pi[ii_,ll_] -> (1.268691923*zB0Pi[ii,ll]^2 - 1.61*zB0Pi[ii,ll] + 0.490)},
    Description   -> "Average f0 form factor in B0 to Pi+ decays"
  },

  fminusB0Pi == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fminusB0Pi[ii_,ll_] -> (MPip^2-MB0^2)/avq2B0Pi[ii,ll]*(f0B0Pi[ii,ll]-fplusB0Pi[ii,ll])},
    Description   -> "Average f- form factor in B0 to Pi+ decays"
  },

  (** Form factors for B+ to D0 decays: FLAG review **)

  avq2BD0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {avq2BD0[ii_,ll_] -> 
    If[ll==1, -0.0756751*numass[ii,ii]^3 + 0.619874*numass[ii,ii]^2 + 1.06348*numass[ii,ii] + 3.82403*KroneckerDelta[ii,ii], 
    If[ll==2, -0.0614*numass[ii,ii]^3 + 0.580972*numass[ii,ii]^2 + 1.08624*numass[ii,ii] + 3.85694*KroneckerDelta[ii,ii], 
    If[ll==3, -0.49004*numass[ii,ii]^3 + 2.19813*numass[ii,ii]^2 + 0.420447*numass[ii,ii] + 7.22909*KroneckerDelta[ii,ii],10^-90]]]},
    Description   -> "Average momentum transfer in B+ to D0 decays"
  },

  tplusBD0 == {
    ParameterType -> Internal,
    Value         -> (MBu + MD0)^2,
    Description   -> "t+ factor"
  },

  t0BD0 == {
    ParameterType -> Internal,
    Value         -> (MBu + MD0)*(Sqrt[MD0]-Sqrt[MBu])^2,
    Description   -> "t0 factor"
  },

  zBD0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {zBD0[ii_,ll_] -> (Sqrt[tplusBD0-avq2BD0[ii,ll]]-Sqrt[tplusBD0-t0BD0])/(Sqrt[tplusBD0-avq2BD0[ii,ll]]+Sqrt[tplusBD0-t0BD0])},
    Description   -> "z factor"
  },

  z0BD0 == {
    ParameterType -> Internal,
    Value         -> (Sqrt[tplusBD0]-Sqrt[tplusBD0-t0BD0])/(Sqrt[tplusBD0]+Sqrt[tplusBD0-t0BD0]),
    Description   -> "z0 factor"
  },

  fplusBD0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fplusBD0[ii_,ll_] -> (1/(1-avq2BD0[ii,ll]/MBstar^2))*(-7.11*(zBD0[ii,ll]-1/3(zBD0[ii,ll]^3)) + 66*((zBD0[ii,ll]^3)2/3 + zBD0[ii,ll]^2) + 0.909)},
    Description   -> "Average f+ form factor in B+ to D0 decays"
  },

  f0BD0 == { 
    ParameterType -> Internal,
    Indices     -> {Index[Neutrinos], Index[Generation]},
    Value         -> {f0BD0[ii_,ll_] -> (33.2166*zBD0[ii,ll]^2 - 2.45*zBD0[ii,ll] + 0.794)},
    Description   -> "Average f0 form factor in B+ to D0 decays"
  },

  fminusBD0 == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fminusBD0[ii_,ll_] -> (MD0^2-MBu^2)/avq2BD0[ii,ll]*(f0BD0[ii,ll]-fplusBD0[ii,ll])},
    Description   -> "Average f- form factor in B+ to D0 decays"
  },

  (** Form factors for B0 to D+ decays: FLAG review **)

  avq2B0D == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {avq2B0D[ii_,ll_] -> 
    If[ll==1, -0.0759024*numass[ii,ii]^3 + 0.620479*numass[ii,ii]^2 + 1.06255*numass[ii,ii] + 3.81359*KroneckerDelta[ii,ii], 
    If[ll==2, -0.0616034*numass[ii,ii]^3 + 0.58158*numass[ii,ii]^2 + 1.08525*numass[ii,ii] + 3.84654*KroneckerDelta[ii,ii], 
    If[ll==3, -0.492883*numass[ii,ii]^3 + 2.20311*numass[ii,ii]^2 + 0.419677*numass[ii,ii] + 7.2176*KroneckerDelta[ii,ii],10^-90]]]},
    Description   -> "Average momentum transfer in B0 to D+ decays"
  },

  tplusB0D == {
    ParameterType -> Internal,
    Value         -> (MB0 + MDd)^2,
    Description   -> "t+ factor"
  },

  t0B0D == {
    ParameterType -> Internal,
    Value         -> (MB0 + MDd)*(Sqrt[MDd]-Sqrt[MB0])^2,
    Description   -> "t0 factor"
  },

  zB0D == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {zB0D[ii_,ll_] -> (Sqrt[tplusB0D-avq2B0D[ii,ll]]-Sqrt[tplusB0D-t0B0D])/(Sqrt[tplusB0D-avq2B0D[ii,ll]]+Sqrt[tplusB0D-t0B0D])},
    Description   -> "z factor"
  },

  z0B0D == {
    ParameterType -> Internal,
    Value         -> (Sqrt[tplusB0D]-Sqrt[tplusB0D-t0B0D])/(Sqrt[tplusB0D]+Sqrt[tplusB0D-t0B0D]),
    Description   -> "z0 factor"
  },

  fplusB0D == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fplusB0D[ii_,ll_] -> (1/(1-avq2B0D[ii,ll]/MBstar^2))*(-7.11*(zB0D[ii,ll]-1/3(zB0D[ii,ll]^3)) + 66*((zB0D[ii,ll]^3)2/3 + zB0D[ii,ll]^2) + 0.909)},
    Description   -> "Average f+ form factor in B0 to D+ decays"
  },

  f0B0D == { 
    ParameterType -> Internal,
    Indices     -> {Index[Neutrinos], Index[Generation]},
    Value         -> {f0B0D[ii_,ll_] -> (33.5115*zB0D[ii,ll]^2 - 2.45*zB0D[ii,ll] + 0.794)},
    Description   -> "Average f0 form factor in B0 to D+ decays"
  },

  fminusB0D == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fminusB0D[ii_,ll_] -> (MDd^2-MB0^2)/avq2B0D[ii,ll]*(f0B0D[ii,ll]-fplusB0D[ii,ll])},
    Description   -> "Average f- form factor in B0 to D+ decays"
  },

  (** Form factors for B0s to Ds+ decays: FLAG review **)

  avq2B0sDs == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {avq2B0sDs[ii_,ll_] -> 
    If[ll==1, -0.0767788*numass[ii,ii]^3 + 0.621995*numass[ii,ii]^2 + 1.06724*numass[ii,ii] + 3.76534*KroneckerDelta[ii,ii], 
    If[ll==2, -0.0624231*numass[ii,ii]^3 + 0.583268*numass[ii,ii]^2 + 1.08928*numass[ii,ii] + 3.79888*KroneckerDelta[ii,ii], 
    If[ll==3, -0.505219*numass[ii,ii]^3 + 2.2248*numass[ii,ii]^2 + 0.418473*numass[ii,ii] + 7.17705*KroneckerDelta[ii,ii],10^-90]]]},
    Description   -> "Average momentum transfer in B0s to Ds+ decays"
  },

  tplusB0sDs == {
    ParameterType -> Internal,
    Value         -> (MB0s + MDs)^2,
    Description   -> "t+ factor"
  },

  t0B0sDs == {
    ParameterType -> Internal,
    Value         -> (MB0s + MDs)*(Sqrt[MDs]-Sqrt[MB0s])^2,
    Description   -> "t0 factor"
  },

  zB0sDs == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {zB0sDs[ii_,ll_] -> (Sqrt[tplusB0sDs-avq2B0sDs[ii,ll]]-Sqrt[tplusB0sDs-t0B0sDs])/(Sqrt[tplusB0sDs-avq2B0sDs[ii,ll]]+Sqrt[tplusB0sDs-t0B0sDs])},
    Description   -> "z factor"
  },

  z0B0sDs == {
    ParameterType -> Internal,
    Value         -> (Sqrt[tplusB0sDs]-Sqrt[tplusB0sDs-t0B0sDs])/(Sqrt[tplusB0sDs]+Sqrt[tplusB0sDs-t0B0sDs]),
    Description   -> "z0 factor"
  },

  fplusB0sDs == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fplusB0sDs[ii_,ll_] -> (1/(1-avq2B0sDs[ii,ll]/MBstar^2))*(-7.11*(zB0sDs[ii,ll]-1/3(zB0sDs[ii,ll]^3)) + 66*((zB0sDs[ii,ll]^3)2/3 + zB0sDs[ii,ll]^2) + 0.909)},
    Description   -> "Average f+ form factor in B0s to Ds+ decays"
  },

  f0B0sDs == { 
    ParameterType -> Internal,
    Indices     -> {Index[Neutrinos], Index[Generation]},
    Value         -> {f0B0sDs[ii_,ll_] -> (39.1988*zB0sDs[ii,ll]^2 - 2.45*zB0sDs[ii,ll] + 0.794)},
    Description   -> "Average f0 form factor in B0s to Ds+ decays"
  },

  fminusB0sDs == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fminusB0sDs[ii_,ll_] -> (MDs^2-MB0s^2)/avq2B0sDs[ii,ll]*(f0B0sDs[ii,ll]-fplusB0sDs[ii,ll])},
    Description   -> "Average f- form factor in B0s to Ds+ decays"
  },

    (** Form factors for B0s to K+ decays: FLAG review **)

  avq2B0sK == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {avq2B0sK[ii_,ll_] -> 
    If[ll==1, -0.0305836*numass[ii,ii]^3 + 0.431928*numass[ii,ii]^2 + 1.84666*numass[ii,ii] + 7.82438*KroneckerDelta[ii,ii], 
    If[ll==2, -0.0223321*numass[ii,ii]^3 + 0.3961*numass[ii,ii]^2 + 1.87998*numass[ii,ii] + 7.86105*KroneckerDelta[ii,ii], 
    If[ll==3, -0.111798*numass[ii,ii]^3 + 1.23898*numass[ii,ii]^2 + 0.905063*numass[ii,ii] + 12.2134*KroneckerDelta[ii,ii],10^-90]]]},
    Description   -> "Average momentum transfer in B0s to K+ decays"
  },

  tplusB0sK == {
    ParameterType -> Internal,
    Value         -> (MB0s + MK)^2,
    Description   -> "t+ factor"
  },

  t0B0sK == {
    ParameterType -> Internal,
    Value         -> (MB0s + MK)*(Sqrt[MK]-Sqrt[MB0s])^2,
    Description   -> "t0 factor"
  },

  zB0sK == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {zB0sK[ii_,ll_] -> (Sqrt[tplusB0sK-avq2B0sK[ii,ll]]-Sqrt[tplusB0sK-t0B0sK])/(Sqrt[tplusB0sK-avq2B0sK[ii,ll]]+Sqrt[tplusB0sK-t0B0sK])},
    Description   -> "z factor"
  },

  z0B0sK == {
    ParameterType -> Internal,
    Value         -> (Sqrt[tplusB0sK]-Sqrt[tplusB0sK-t0B0sK])/(Sqrt[tplusB0sK]+Sqrt[tplusB0sK-t0B0sK]),
    Description   -> "z0 factor"
  },

  fplusB0sK == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fplusB0sK[ii_,ll_] -> (1/(1-avq2B0sK[ii,ll]/MBstar^2))*(-0.672*(zB0sK[ii,ll]+1/4*zB0sK[ii,ll]^4) + 0.07*(zB0sK[ii,ll]^2 - 1/2*zB0sK[ii,ll]^4) + 1.34*(3/4*zB0sK[ii,ll]^4 + zB0sK[ii,ll]^3) + 0.374)},
    Description   -> "Average f+ form factor in B0s to K+ decays"
  },

  f0B0sK == { 
    ParameterType -> Internal,
    Indices     -> {Index[Neutrinos], Index[Generation]},
    Value         -> {f0B0sK[ii_,ll_] -> (14.0162*zB0sK[ii,ll]^3 + 0.24*zB0sK[ii,ll]^2 + 0.089*zB0sK[ii,ll] + 0.2203)},
    Description   -> "Average f0 form factor in B0s to K+ decays"
  },

  fminusB0sK == {
    ParameterType -> Internal,
    Indices       -> {Index[Neutrinos], Index[Generation]},
    Value         -> {fminusB0sK[ii_,ll_] -> (MK^2-MB0s^2)/avq2B0sK[ii,ll]*(f0B0sK[ii,ll]-fplusB0sK[ii,ll])},
    Description   -> "Average f- form factor in B0s to K+ decays"
  },

  yl == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    Definitions      -> {yl[i_?NumericQ, j_?NumericQ] :> 0  /; (i =!= j)},
    Value            -> {yl[1,1] -> Sqrt[2] yme /vev, yl[2,2] -> Sqrt[2] ymm /vev, yl[3,3] -> Sqrt[2] ymtau /vev},
    InteractionOrder -> {QED, 1},
    ParameterName    -> {yl[1,1] -> ye, yl[2,2] -> ym, yl[3,3] -> ytau},
    TeX              -> Superscript[y, l],
    Description      -> "Lepton Yukawa couplings"
  },
  yu == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    Definitions      -> {yu[i_?NumericQ, j_?NumericQ] :> 0  /; (i =!= j)},
    Value            -> {yu[1,1] -> Sqrt[2] ymup/vev, yu[2,2] -> Sqrt[2] ymc/vev, yu[3,3] -> Sqrt[2] ymt/vev},
    InteractionOrder -> {QED, 1},
    ParameterName    -> {yu[1,1] -> yup, yu[2,2] -> yc, yu[3,3] -> yt},
    TeX              -> Superscript[y, u],
    Description      -> "Up-type Yukawa couplings"
  },
  yd == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    Definitions      -> {yd[i_?NumericQ, j_?NumericQ] :> 0  /; (i =!= j)},
    Value            -> {yd[1,1] -> Sqrt[2] ymdo/vev, yd[2,2] -> Sqrt[2] yms/vev, yd[3,3] -> Sqrt[2] ymb/vev},
    InteractionOrder -> {QED, 1},
    ParameterName    -> {yd[1,1] -> ydo, yd[2,2] -> ys, yd[3,3] -> yb},
    TeX              -> Superscript[y, d],
    Description      -> "Down-type Yukawa couplings"
  },

  CKM == { 
    ParameterType -> Internal,
    Indices       -> {Index[Generation], Index[Generation]},
    Unitary       -> True,
    Value         -> {CKM[1,1] ->                                               Cos[cabi] Cos[th13], CKM[1,2] ->                                               Sin[cabi] Cos[th13], CKM[1,3] -> Sin[th13] Exp[-I del13],
                      CKM[2,1] -> -Sin[cabi] Cos[th23] - Cos[cabi] Sin[th23] Sin[th13] Exp[I del13], CKM[2,2] ->  Cos[cabi] Cos[th23] - Sin[cabi] Sin[th23] Sin[th13] Exp[I del13], CKM[2,3] -> Sin[th23] Cos[th13],
                      CKM[3,1] ->  Sin[cabi] Sin[th23] - Cos[cabi] Cos[th23] Sin[th13] Exp[I del13], CKM[3,2] -> -Cos[cabi] Sin[th23] - Sin[cabi] Cos[th23] Sin[th13] Exp[I del13], CKM[3,3] -> Cos[th23] Cos[th13]},
    TeX         -> Superscript[V,CKM],
    Description -> "CKM-Matrix"},

  HEAV == { 
    ParameterType -> Internal,
    Indices       -> {Index[Heavynus],Index[Neutrinos]},
    Value         -> {HEAV[1,1] -> 0,  HEAV[1,2] -> 0, HEAV[1,3] -> I*Sqrt[(1-r)/2], HEAV[1,4] -> Sqrt[(1+r)/2]},
TeX         -> Superscript[U,n],
ComplexParameter -> True,
    Description -> "Mass eigenstate component of right-handed nu"},


  PMNS == { 
    ParameterType -> Internal,
    Indices       -> {Index[Generation], Index[Neutrinos]},
    Unitary       -> False,
       Value -> {PMNS[1,1] -> If[thetae == thetamu && thetamu == thetatau, 1/Sqrt[2], (thetatau-thetamu)/Sqrt[3*thetatot^2-thetas*Conjugate[thetas]]],
                 PMNS[1,2] -> If[thetae == thetamu && thetamu == thetatau, -1/Sqrt[6], (thetas*Conjugate[thetae]-thetatot^2)/(thetatot*Sqrt[3*thetatot^2-thetas*Conjugate[thetas]])],
                 PMNS[1,3] -> If[thetae == thetamu && thetamu == thetatau, -I*Sqrt[(1+r)/6], -I*Conjugate[thetae]*Sqrt[(1+r)/2]/thetatot],
                 PMNS[1,4] -> If[thetae == thetamu && thetamu == thetatau, Sqrt[(1-r)/6],  Sqrt[2/(1+r)]*r*Conjugate[thetae]],
                 PMNS[2,1] -> If[thetae == thetamu && thetamu == thetatau, -1/Sqrt[2], (thetae-thetatau)/Sqrt[3*thetatot^2-thetas*Conjugate[thetas]]],
                 PMNS[2,2] -> If[thetae == thetamu && thetamu == thetatau, -1/Sqrt[6], (thetas*Conjugate[thetamu]-thetatot^2)/(thetatot*Sqrt[3*thetatot^2-thetas*Conjugate[thetas]])],
                 PMNS[2,3] -> If[thetae == thetamu && thetamu == thetatau, -I*Sqrt[(1+r)/6], -I*Conjugate[thetamu]*Sqrt[(1+r)/2]/thetatot],
                 PMNS[2,4] -> If[thetae == thetamu && thetamu == thetatau, Sqrt[(1-r)/6], Sqrt[2/(1+r)]*r*Conjugate[thetamu]],
                 PMNS[3,1] -> If[thetae == thetamu && thetamu == thetatau, 0, (thetamu-thetae)/Sqrt[3*thetatot^2-thetas*Conjugate[thetas]]],
                 PMNS[3,2] -> If[thetae == thetamu && thetamu == thetatau, Sqrt[2/3], (thetas*Conjugate[thetatau]-thetatot^2)/(thetatot*Sqrt[3*thetatot^2-thetas*Conjugate[thetas]])],
                 PMNS[3,3] -> If[thetae == thetamu && thetamu == thetatau, -I*Sqrt[(1+r)/6], -I*Conjugate[thetatau]*Sqrt[(1+r)/2]/thetatot],
                 PMNS[3,4] -> If[thetae == thetamu && thetamu == thetatau, Sqrt[(1-r)/6], Sqrt[2/(1+r)]*r*Conjugate[thetatau]]},
    TeX         -> Superscript[U,PMNS],
    ComplexParameter -> True,
    Description -> "PMNS-Matrix"}
};



(* ************************** *)
(* *****   Lagrangian   ***** *)
(* For consistency we do not  *)
(*  add quarks with mesons    *)
(* ************************** *)

LGauge := Block[{mu,nu,ii,aa}, 
  ExpandIndices[-1/4 FS[B,mu,nu] FS[B,mu,nu] - 1/4 FS[Wi,mu,nu,ii] FS[Wi,mu,nu,ii] - 1/4 FS[G,mu,nu,aa] FS[G,mu,nu,aa], FlavorExpand->SU2W]];

LQuarks := Block[{mu}, 
  ExpandIndices[I*(
    QLbar.Ga[mu].DC[QL, mu]  + uRbar.Ga[mu].DC[uR, mu] + dRbar.Ga[mu].DC[dR, mu]), 
  FlavorExpand->{SU2W,SU2D}]/.{CKM[a_,b_] Conjugate[CKM[a_,c_]]->IndexDelta[b,c], CKM[b_,a_] Conjugate[CKM[c_,a_]]->IndexDelta[b,c], PMNS[b_,a_] Conjugate[PMNS[c_,a_]]->IndexDelta[b,c], HEAV[b_,a_] Conjugate[HEAV[c_,a_]]->IndexDelta[b,c], PMNS[a_,b_] Conjugate[PMNS[a_,c_]] ->IndexDelta[b,c] - HEAV[1,b] Conjugate[HEAV[1,c]]}];

LFermions := Block[{mu}, 
  ExpandIndices[I*(
    LLbar.Ga[mu].DC[LL, mu] + lRbar.Ga[mu].DC[lR, mu] + NRcbar.Ga[mu].DC[NRc, mu] ), 
  FlavorExpand->{SU2W,SU2D}]/.{CKM[a_,b_] Conjugate[CKM[a_,c_]]->IndexDelta[b,c], CKM[b_,a_] Conjugate[CKM[c_,a_]]->IndexDelta[b,c], PMNS[b_,a_] Conjugate[PMNS[c_,a_]]->IndexDelta[b,c], HEAV[b_,a_] Conjugate[HEAV[c_,a_]]->IndexDelta[b,c], PMNS[a_,b_] Conjugate[PMNS[a_,c_]] ->IndexDelta[b,c] - HEAV[1,b] Conjugate[HEAV[1,c]]}];

LHiggs := Block[{ii,mu, feynmangaugerules},
  feynmangaugerules = If[Not[FeynmanGauge], {G0|GP|GPbar ->0}, {}];
  ExpandIndices[DC[Phibar[ii],mu] DC[Phi[ii],mu] + muH^2 Phibar[ii] Phi[ii] - lam Phibar[ii] Phi[ii] Phibar[jj] Phi[jj], FlavorExpand->{SU2D,SU2W}]/.feynmangaugerules
 ];

LYukawa := Block[{sp,ii,jj,cc,ff1,ff2,ff3,yuk,feynmangaugerules},
  feynmangaugerules = If[Not[FeynmanGauge], {G0|GP|GPbar ->0}, {}];
 
  yuk = ExpandIndices[
   -yd[ff2, ff3] CKM[ff1, ff2] QLbar[sp, ii, ff1, cc].dR [sp, ff3, cc] Phi[ii] - 
    yl[ff1, ff3] LLbar[sp, ii, ff1].lR[sp, ff3] Phi[ii] - 
    yu[ff1, ff2] QLbar[sp, ii, ff1, cc].uR [sp, ff2, cc] Phibar[jj] Eps[ii, jj] - yN[ff1, ff2] LLbar[sp, ii, ff1].NR[sp, ff2] Phibar[jj] Eps[ii, jj] - MN4/2 NRcbar[sp,ff1].NR[sp,ff1] , FlavorExpand -> SU2D];
  yuk = yuk /. { CKM[a_, b_] Conjugate[CKM[a_, c_]] -> IndexDelta[b, c], CKM[b_, a_] Conjugate[CKM[c_, a_]] -> IndexDelta[b, c], PMNS[b_,a_] Conjugate[PMNS[c_,a_]]->IndexDelta[b,c], HEAV[b_,a_] Conjugate[HEAV[c_,a_]]->IndexDelta[b,c], PMNS[a_,b_] Conjugate[PMNS[a_,c_]] ->IndexDelta[b,c] - HEAV[1,b] Conjugate[HEAV[1,c]]};
  yuk+HC[yuk]/.feynmangaugerules
 ];

LGhost := Block[{LGh1,LGhw,LGhs,LGhphi,mu, generators,gh,ghbar,Vectorize,phi1,phi2,togoldstones,doublet,doublet0},
  (* Pure gauge piece *) 	
  LGh1 = -ghBbar.del[DC[ghB,mu],mu];
  LGhw = -ghWibar[ii].del[DC[ghWi[ii],mu],mu];
  LGhs = -ghGbar[ii].del[DC[ghG[ii],mu],mu];

(***********************************)
(***     Meson interactions      ***) 
(***********************************)

(*LHadr := Block[{mu,nu,ii,jj,kk,ff1,ff2,ff3,ff4,ff5,yhad},*)
LHadr := Block[{mu,nu,ii,jj,kk,ff1,ff2,ff3,yhad},
 yhad = ExpandIndices[

(*** Charged pseudoscalars ***)

(*K*)

1/2 DC[Kbar,mu] DC[K,mu] - MK^2/2 Kbar K 
+ Sum[I*Sqrt[2]*Gf*fK*CKM[1,2] Kbar PMNS[ff2,ff1] yl[ff2,ff2] vev/Sqrt[2] lbar[ii, ff2].ProjM[ii,jj].vl[jj, ff1],{ff1,1,4},{ff2,1,3}] 
- Sum[I*Sqrt[2]*Gf*fK*CKM[1,2] Kbar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii, ff2].ProjP[ii,jj].vl[jj, ff1],{ff1,3,4},{ff2,1,3}]

(* Pi *)

+ 1/2 DC[Pipbar,mu] DC[Pip,mu] - MPip^2/2 Pipbar Pip 
+ Sum[I*Sqrt[2]*Gf*fpi*CKM[1,1] Pipbar PMNS[ff2,ff1] yl[ff2,ff2] vev/Sqrt[2] lbar[ii, ff2].ProjM[ii,jj].vl[jj, ff1] ,{ff1,1,4},{ff2,1,3}]
- Sum[I*Sqrt[2]*Gf*fpi*CKM[1,1] Pipbar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii, ff2].ProjP[ii,jj].vl[jj, ff1] ,{ff1,3,4},{ff2,1,3}]

(*D*)

+ 1/2 DC[Ddbar,mu] DC[Dd,mu] - MDd^2/2 Ddbar Dd 
+ Sum[I*Sqrt[2]*Gf*fD*CKM[2,1] Ddbar PMNS[ff2,ff1] yl[ff2,ff2] vev/Sqrt[2] lbar[ii, ff2].ProjM[ii,jj].vl[jj, ff1] ,{ff1,1,4},{ff2,1,3}]
- Sum[I*Sqrt[2]*Gf*fD*CKM[2,1] Ddbar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii, ff2].ProjP[ii,jj].vl[jj, ff1] ,{ff1,3,4},{ff2,1,3}]

(*Ds*)

+ 1/2 DC[Dsbar,mu] DC[Ds,mu] - MDs^2/2 Dsbar Ds 
+ Sum[I*Sqrt[2]*Gf*fDs*CKM[2,2] Dsbar PMNS[ff2,ff1] yl[ff2,ff2] vev/Sqrt[2] lbar[ii, ff2].ProjM[ii,jj].vl[jj, ff1] ,{ff1,1,4},{ff2,1,3}]
- Sum[I*Sqrt[2]*Gf*fDs*CKM[2,2] Dsbar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii, ff2].ProjP[ii,jj].vl[jj, ff1] ,{ff1,3,4},{ff2,1,3}]

(*B*)

+ 1/2 DC[Bubar,mu] DC[Bu,mu] - MBu^2/2 Bubar Bu 
+ Sum[I*Sqrt[2]*Gf*fB*CKM[1,3] Bubar PMNS[ff2,ff1] yl[ff2,ff2] vev/Sqrt[2] lbar[ii, ff2].ProjM[ii,jj].vl[jj, ff1] ,{ff1,1,4},{ff2,1,3}]
- Sum[I*Sqrt[2]*Gf*fB*CKM[1,3] Bubar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii, ff2].ProjP[ii,jj].vl[jj, ff1] ,{ff1,3,4},{ff2,1,3}]

(*Bc*)

+ 1/2 DC[Bcbar,mu] DC[Bc,mu] - MBc^2/2 Bcbar Bc 
+ Sum[I*Sqrt[2]*Gf*fBc*CKM[2,3] Bcbar PMNS[ff2,ff1] yl[ff2,ff2] vev/Sqrt[2] lbar[ii, ff2].ProjM[ii,jj].vl[jj, ff1] ,{ff1,1,4},{ff2,1,3}]
- Sum[I*Sqrt[2]*Gf*fBc*CKM[2,3] Bcbar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii, ff2].ProjP[ii,jj].vl[jj, ff1] ,{ff1,3,4},{ff2,1,3}]

(*** Neutral pseudoscalars ***)

(* pi0 *)

+ 1/4 DC[Pi0,mu] DC[Pi0,mu] - MPi0^2/4 Pi0 Pi0
- Sum[I/2*Gf*fpi Pi0 Conjugate[PMNS[ff3,ff1]]PMNS[ff3,ff2] numass[ff2,ff2] vlbar[ii, ff1].ProjP[ii,jj].vl[jj, ff2] ,{ff1,1,4},{ff2,3,4},{ff3,1,3}]
+ Sum[I/2*Gf*fpi Pi0 Conjugate[PMNS[ff3,ff1]] PMNS[ff3,ff2] numass[ff1,ff1] vlbar[ii, ff1].ProjM[ii,jj].vl[jj, ff2] ,{ff1,3,4},{ff2,1,4},{ff3,1,3}]

(* eta *)

+ 1/4 DC[Etabar,mu] DC[Eta,mu] - Meta^2/4 Eta Eta 
- Sum[I/2*Gf*feta Eta Conjugate[PMNS[ff3,ff1]]PMNS[ff3,ff2] numass[ff2,ff2] vlbar[ii, ff1].ProjP[ii,jj].vl[jj, ff2] ,{ff1,1,4},{ff2,3,4},{ff3,1,3}]
+ Sum[I/2*Gf*feta Eta Conjugate[PMNS[ff3,ff1]]PMNS[ff3,ff2] numass[ff1,ff1] vlbar[ii, ff1].ProjM[ii,jj].vl[jj, ff2] ,{ff1,1,4},{ff2,1,4},{ff3,1,3}]

(* eta^' *)

+ 1/4 DC[Etapbar,mu] DC[Etap,mu] - Metap^2/4 Etap Etap 
- Sum[I/2*Gf*fetap Etap Conjugate[PMNS[ff3,ff1]]PMNS[ff3,ff2] numass[ff2,ff2] vlbar[ii, ff1].ProjP[ii,jj].vl[jj, ff2] ,{ff1,1,4},{ff2,3,4},{ff3,1,3}]
+ Sum[I/2*Gf*fetap Etap Conjugate[PMNS[ff3,ff1]]PMNS[ff3,ff2] numass[ff1,ff1] vlbar[ii, ff1].ProjM[ii,jj].vl[jj, ff2] ,{ff1,3,4},{ff2,1,4},{ff3,1,3}]

(*** Neutral vector mesons ***) 

(* rho0 *)

-1/8 FS[rho0,mu,nu] FS[rho0,mu,nu] + Mrho0^2/4 rho0[mu] rho0[mu] 
- Sum[1/2*Gf*frho*(1-2*sw^2) rho0[mu] Conjugate[PMNS[ff3,ff1]]PMNS[ff3,ff2] vlbar[ii, ff1].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk, ff2] ,{ff1,1,4},{ff2,1,4},{ff3,1,3}]

(* omega *)

-1/8 FS[omega,mu,nu] FS[omega,mu,nu] + Mom^2/4 omega[mu] omega[mu] 
+ Sum[1/2*Gf*fomega*(2/3*sw^2) omega[mu] Conjugate[PMNS[ff3,ff1]]PMNS[ff3,ff2] vlbar[ii,ff1].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff2] ,{ff1,1,4},{ff2,1,4},{ff3,1,3}]

(* phi *)

-1/8 FS[phimeson,mu,nu] FS[phimeson,mu,nu] + Mphi^2/4 phimeson[mu] phimeson[mu] 
+ Sum[1/2*Sqrt[2]*Gf*fphi*(1/2 - 2/3*sw^2) phimeson[mu] Conjugate[PMNS[ff3,ff1]]PMNS[ff3,ff2] vlbar[ii,ff1].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff2] ,{ff1,1,4},{ff2,1,4},{ff3,1,3}]

(*** Charged vector mesons ***) 

(* Rho *)

-1/4 FS[rhobar,mu,nu] FS[rho,mu,nu]  + Mrho^2/2 rhobar[mu] rho[mu] 
- Sum[Sqrt[2]*Gf*frho*CKM[1,1] PMNS[ff2,ff1] lbar[ii, ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1] rhobar[mu] ,{ff1,1,4},{ff2,1,3}]

(* Kstar *)

-1/4 FS[Kstarbar,mu,nu] FS[Kstar,mu,nu]  + MKstar^2/2 Kstarbar[mu] Kstar[mu] 
- Sum[Sqrt[2]*Gf*fKstar*CKM[1,2] PMNS[ff2,ff1] lbar[ii, ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1] Kstarbar[mu] ,{ff1,1,4},{ff2,1,3}]

(*** Semileptonic decays: ***)

(* K -> pi0 l nu and K0 -> pip l nu *)

+ 1/2 DC[K0bar,mu] DC[K0,mu] - MK0^2/2 K0bar K0 

-Sum[2*Sqrt[2]*Gf*CKM[1,2]*fplusK0Pi[ff1,ff2]*I del[Pipbar,mu] K0bar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1],{ff1,1,4},{ff2,1,2}]
+Sum[Sqrt[2]*Gf*CKM[1,2]*(fplusK0Pi[ff1,ff2] - fminusK0Pi[ff1,ff2])*vev/Sqrt[2] Pipbar K0bar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1],{ff1,1,4},{ff2,1,2}]
-Sum[Sqrt[2]*Gf*CKM[1,2]*(fplusK0Pi[ff1,ff2] - fminusK0Pi[ff1,ff2]) Pipbar K0bar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1] ,{ff1,3,4},{ff2,1,2}]
 
-Sum[2*Gf*CKM[1,2]*fplusKPi0[ff1,ff2]*I del[Pi0,mu] Kbar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1],{ff1,1,4},{ff2,1,2}]
+Sum[Gf*CKM[1,2]*(fplusKPi0[ff1,ff2] - fminusKPi0[ff1,ff2])*vev/Sqrt[2] Pi0 Kbar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1],{ff1,1,4},{ff2,1,2}]
-Sum[Gf*CKM[1,2]*(fplusKPi0[ff1,ff2] - fminusKPi0[ff1,ff2]) Pi0 Kbar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1],{ff1,3,4},{ff2,1,2}]

(* D -> K0 l nu and D0 -> K l nu *) 

+ 1/2 DC[D0bar,mu] DC[D0,mu] - MD0^2/2 D0bar D0 

-Sum[2*Sqrt[2]*Gf*CKM[2,2]*fplusDK[ff1,ff2]*I del[Kbar,mu] D0bar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1],{ff1,1,4},{ff2,1,2}]
+Sum[Sqrt[2]*Gf*CKM[2,2]*(fplusDK[ff1,ff2] - fminusDK[ff1,ff2])*vev/Sqrt[2] Kbar D0bar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1],{ff1,1,4},{ff2,1,2}]
-Sum[Sqrt[2]*Gf*CKM[2,2]*(fplusDK[ff1,ff2] - fminusDK[ff1,ff2]) Kbar D0bar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1],{ff1,3,4},{ff2,1,2}]

-Sum[2*Sqrt[2]*Gf*CKM[2,2]*fplusDK[ff1,ff2]*I del[K0bar,mu] Ddbar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1],{ff1,1,4},{ff2,1,2}]
+Sum[Sqrt[2]*Gf*CKM[2,2]*(fplusDK[ff1,ff2]-fminusDK[ff1,ff2])*vev/Sqrt[2] K0bar Ddbar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1],{ff1,1,4},{ff2,1,2}]
-Sum[Sqrt[2]*Gf*CKM[2,2]*(fplusDK[ff1,ff2]-fminusDK[ff1,ff2]) K0bar Ddbar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1],{ff1,3,4},{ff2,1,2}]

(* B+ -> pi0 l nu and B0 -> pi+ l nu *)

+ 1/2 DC[B0bar,mu] DC[B0,mu] - MB0^2/2 B0bar B0 

-Sum[2*Gf*CKM[1,3]*fplusBPi0[ff1,ff2]*I del[Pi0,mu] Bubar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1] ,{ff1,1,4},{ff2,1,3}]
+Sum[Gf*CKM[1,3]*(fplusBPi0[ff1,ff2] - fminusBPi0[ff1,ff2])*vev/Sqrt[2] Pi0 Bubar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1] ,{ff1,1,4},{ff2,1,3}]
-Sum[Gf*CKM[1,3]*(fplusBPi0[ff1,ff2] - fminusBPi0[ff1,ff2]) Pi0 Bubar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1] ,{ff1,3,4},{ff2,1,3}]

-Sum[2*Sqrt[2]*Gf*CKM[1,3]*fplusB0Pi[ff1,ff2]*I del[Pipbar,mu] B0bar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1] ,{ff1,1,4},{ff2,1,3}]
+Sum[Sqrt[2]*Gf*CKM[1,3]*(fplusB0Pi[ff1,ff2] - fminusB0Pi[ff1,ff2])*vev/Sqrt[2] Pipbar B0bar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1] ,{ff1,1,4},{ff2,1,3}]
-Sum[Sqrt[2]*Gf*CKM[1,3]*(fplusB0Pi[ff1,ff2] - fminusB0Pi[ff1,ff2]) Pipbar B0bar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1] ,{ff1,3,4},{ff2,1,3}]

(* B+ -> D0 l nu, B0 -> D+ l nu and B0s -> Ds+ l nu *) 

-Sum[2*Sqrt[2]*Gf*CKM[2,3]*fplusBD0[ff1,ff2]*I del[D0bar,mu] Bubar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1] ,{ff1,1,4},{ff2,1,3}]
+Sum[Sqrt[2]*Gf*CKM[2,3]*(fplusBD0[ff1,ff2]-fminusBD0[ff1,ff2])*vev/Sqrt[2] D0bar Bubar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1] ,{ff1,1,4},{ff2,1,3}]
-Sum[Sqrt[2]*Gf*CKM[2,3]*(fplusBD0[ff1,ff2]-fminusBD0[ff1,ff2]) D0bar Bubar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1] ,{ff1,3,4},{ff2,1,3}]

-Sum[2*Sqrt[2]*Gf*CKM[2,3]fplusB0D[ff1,ff2]*I del[Ddbar,mu] B0bar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1] ,{ff1,1,4},{ff2,1,3}]
+Sum[Sqrt[2]*Gf*CKM[2,3]*(fplusB0D[ff1,ff2] - fminusB0D[ff1,ff2])*vev/Sqrt[2] Ddbar B0bar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1] ,{ff1,1,4},{ff2,1,3}]
-Sum[Sqrt[2]*Gf*CKM[2,3]*(fplusB0D[ff1,ff2] - fminusB0D[ff1,ff2]) Ddbar B0bar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1] ,{ff1,3,4},{ff2,1,3}]

+ 1/2 DC[B0sbar,mu] DC[B0s,mu] - MB0s^2/2 B0sbar B0s

-Sum[2*Sqrt[2]*Gf*CKM[2,3]*fplusB0sDs[ff1,ff2]*I del[Dsbar,mu] B0sbar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1] ,{ff1,1,4},{ff2,1,3}]
+Sum[Sqrt[2]*Gf*CKM[2,3]*(fplusB0sDs[ff1,ff2] - fminusB0sDs[ff1,ff2])*vev/Sqrt[2] Dsbar B0sbar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1] ,{ff1,1,4},{ff2,1,3}]
-Sum[Sqrt[2]*Gf*CKM[2,3]*(fplusB0sDs[ff1,ff2] - fminusB0sDs[ff1,ff2]) Dsbar B0sbar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1] ,{ff1,3,4},{ff2,1,3}]

(* B0s -> K+ l nu *)

-Sum[2*Sqrt[2]*Gf*CKM[1,3]*fplusB0sK[ff1,ff2]*I del[Kbar,mu] B0sbar PMNS[ff2,ff1] lbar[ii,ff2].Ga[mu,ii,jj].ProjM[jj,kk].vl[kk,ff1] ,{ff1,1,4},{ff2,1,3}]
+Sum[Sqrt[2]*Gf*CKM[1,3]*(fplusB0sK[ff1,ff2] - fminusB0sK[ff1,ff2])*vev/Sqrt[2] Kbar B0sbar PMNS[ff2,ff1] yl[ff2,ff2] lbar[ii,ff2].ProjM[ii,jj].vl[jj,ff1] ,{ff1,1,4},{ff2,1,3}]
-Sum[Sqrt[2]*Gf*CKM[1,3]*(fplusB0sK[ff1,ff2] - fminusB0sK[ff1,ff2]) Kbar B0sbar PMNS[ff2,ff1] numass[ff1,ff1] lbar[ii,ff2].ProjP[ii,jj].vl[jj,ff1] ,{ff1,3,4},{ff2,1,3}]



, FlavorExpand->{SU2D,SU2W}];
yhad+HC[yhad]
 ];


  (* Scalar pieces: see Peskin pages 739-742 *)
  (* phi1 and phi2 are the real degrees of freedom of GP *)
  (* Vectorize transforms a doublet in a vector in the phi-basis, i.e. the basis of real degrees of freedom *)
  gh    = {ghB, ghWi[1], ghWi[2], ghWi[3]};
  ghbar = {ghBbar, ghWibar[1], ghWibar[2], ghWibar[3]};
  generators = {-I/2 g1 IdentityMatrix[2], -I/2 gw PauliSigma[1], -I/2 gw PauliSigma[2], -I/2 gw PauliSigma[3]};
  doublet = Expand[{(-I phi1 - phi2)/Sqrt[2], Phi[2]} /. MR$Definitions /. vev -> 0]; 
  doublet0 = {0, vev/Sqrt[2]};
  Vectorize[{a_, b_}]:= Simplify[{Sqrt[2] Re[Expand[a]], Sqrt[2] Im[Expand[a]], Sqrt[2] Re[Expand[b]], Sqrt[2] Im[Expand[b]]}/.{Im[_]->0, Re[num_]->num}];
  togoldstones := {phi1 -> (GP + GPbar)/Sqrt[2], phi2 -> (-GP + GPbar)/(I Sqrt[2])};
  LGhphi=Plus@@Flatten[Table[-ghbar[[kkk]].gh[[lll]] Vectorize[generators[[kkk]].doublet0].Vectorize[generators[[lll]].(doublet+doublet0)],{kkk,4},{lll,4}]] /.togoldstones;

ExpandIndices[ LGhs + If[FeynmanGauge, LGh1 + LGhw + LGhphi,0], FlavorExpand->SU2W]];

LagHeavyN:= LGauge + LFermions + LHiggs + LYukawa + LGhost + If[Mesons,LHadr,LQuarks];


==> anc/generate_form_Factors_v2.py <==
import os
import sys

path = sys.argv[1]

# The directory Fortran is created 

os.mkdir(path + 'Fortran')

# The files lorentz.py, vertices.py and parameters.py are renamed as *_old.py to keep the originals 

vertices = path + 'vertices.py'
vertices_old = path + 'vertices_old.py'
lorentz = path + 'lorentz.py'
lorentz_old = path + 'lorentz_old.py'
parameters = path + 'parameters.py'
parameters_old = path + 'parameters_old.py'

os.rename(vertices, vertices_old)
os.rename(lorentz, lorentz_old)
os.rename(parameters, parameters_old)

###############################
###############################
###############################
###############################

# We modify the file vertices to include the functions FFSS1 to FFSS9

with open(vertices_old) as f:
		content = f.readlines()
content = [x.strip() for x in content] 

# We asign the Lorentz functions FFSS1, FFSS2, and FFSS3 to the semileptonic D -> K lepton neutrino

# We asign the Lorentz functions FFSS4, FFSS5, and FFSS6 to the semileptonic K -> Pi0 lepton neutrino

# We asign the Lorentz functions FFSS7, FFSS8, and FFSS9 to the semileptonic K0 -> Pi lepton neutrino

# We asign the Lorentz functions FFSS10, FFSS11, and FFSS12 to the semileptonic B -> Pi0 lepton neutrino

# We asign the Lorentz functions FFSS13, FFSS14, and FFSS15 to the semileptonic B0-> Pi lepton neutrino

# We asign the Lorentz functions FFSS16, FFSS17, and FFSS18 to the semileptonic B -> D0 lepton neutrino

# We asign the Lorentz functions FFSS19, FFSS20, and FFSS21 to the semileptonic B0 -> D lepton neutrino

# We asign the Lorentz functions FFSS22, FFSS23, and FFSS24 to the semileptonic Bs0 -> Ds lepton neutrino

# We asign the Lorentz functions FFSS25, FFSS26, and FFSS27 to the semileptonic Bs0 -> K lepton neutrino

subs1 = 'P.D__minus__, P.K0bar ]'
subs2 = 'P.D__plus__, P.K0 ]'
subs3 = 'P.D0bar, P.K__minus__ ]'
subs4 = 'P.D0, P.K__plus__ ]'
subs5 = 'P.K__minus__, P.Pi0 ]'
subs6 = 'P.K__plus__, P.Pi0 ]'
subs7 = 'P.K0bar, P.Pi__minus__ ]' 
subs8 = 'P.K0, P.Pi__plus__ ]'
subs9 = 'P.B__plus__, P.Pi0 ]'
subs10 = 'P.B__minus__, P.Pi0 ]'
subs11 = 'P.B0bar, P.Pi__minus__ ]' 
subs12 = 'P.B0, P.Pi__plus__ ]' 
subs13 = 'P.B__plus__, P.D0 ]'
subs14 = 'P.B__minus__, P.D0bar ]'
subs15 = 'P.B0bar, P.D__minus__ ]' 
subs16 = 'P.B0, P.D__plus__ ]' 
subs17 = 'P.B0sbar, P.Ds__minus__ ]'
subs18 = 'P.B0s, P.Ds__plus__ ]' 
subs19 = 'P.B0sbar, P.K__minus__ ]'
subs20 = 'P.B0s, P.K__plus__ ]' 

for i in range(len(content)):
	if subs1 in content[i] or subs2 in content[i] or subs3 in content[i] or subs4 in content[i]:
		content[i+2]='lorentz = [ L.FFSS1, L.FFSS2, L.FFSS3 ],'
	if subs5 in content[i] or subs6 in content[i]:
		content[i+2]='lorentz = [ L.FFSS4, L.FFSS5, L.FFSS6 ],'
	if subs7 in content[i] or subs8 in content[i]:
		content[i+2]='lorentz = [ L.FFSS7, L.FFSS8, L.FFSS9 ],'
	if subs9 in content[i] or subs10 in content[i]:
		content[i+2]='lorentz = [ L.FFSS10, L.FFSS11, L.FFSS12 ], '
	if subs11 in content[i] or subs12 in content[i]:
	  content[i+2]='lorentz = [ L.FFSS13, L.FFSS14, L.FFSS15 ],'
	if subs13 in content[i] or subs14 in content[i]:
	  content[i+2]='lorentz = [ L.FFSS16, L.FFSS17, L.FFSS18 ],'
	if subs15 in content[i] or subs16 in content[i]:
	  content[i+2]='lorentz = [ L.FFSS19, L.FFSS20, L.FFSS21 ],'
	if subs17 in content[i] or subs18 in content[i]:
	  content[i+2]='lorentz = [ L.FFSS22, L.FFSS23, L.FFSS24 ],'
	if subs19 in content[i] or subs20 in content[i]:
	  content[i+2]='lorentz = [ L.FFSS25, L.FFSS26, L.FFSS27 ],'

#We export the new vertices.py

with open(vertices, 'w') as f:
		for item in content:
				f.write("%s\n" % item)

###############################
###############################
###############################
###############################

# We modify the lorentz file to include the functions FFSS1 to FFSS9 that will be used by the vertices file

with open(lorentz_old) as f:
		content = f.readlines()
content = [x.strip() for x in content] 

content[9]='   import form_factors as ForFac'
content[11]='   pass'

subs1 = 'FFSS1 ='
subs2 = 'FFSS2 ='
subs3 = 'FFSS3 ='

for i in range(len(content)):
	if subs1 in content[i]:
		content[i+2]="structure = 'func2((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*ProjM(2,1)')"
	if subs2 in content[i]:
		content[i+2]="structure = 'func1((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*P(-1,4)*Gamma(-1,2,-2)*ProjM(-2,1)')"
	if subs3 in content[i]:
		content[i+2]="structure = 'func2((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*ProjP(2,1)')\n\nFFSS4 = Lorentz(name = 'FFSS4',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func4((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*ProjM(2,1)')\n\nFFSS5 = Lorentz(name = 'FFSS5',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func3((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*P(-1,4)*Gamma(-1,2,-2)*ProjM(-2,1)')\n\nFFSS6 = Lorentz(name = 'FFSS6',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func4((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*ProjP(2,1)')\n\nFFSS7 = Lorentz(name = 'FFSS7',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func6((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*ProjM(2,1)')\n\nFFSS8 = Lorentz(name = 'FFSS8',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func5((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*P(-1,4)*Gamma(-1,2,-2)*ProjM(-2,1)')\n\nFFSS9 = Lorentz(name = 'FFSS9',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func6((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*ProjP(2,1)')\n\nFFSS10 = Lorentz(name = 'FFSS10',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func8((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*ProjM(2,1)')\n\nFFSS11 = Lorentz(name = 'FFSS11',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func7((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*P(-1,4)*Gamma(-1,2,-2)*ProjM(-2,1)')\n\nFFSS12 = Lorentz(name = 'FFSS12',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func8((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*ProjP(2,1)')\n\nFFSS13 = Lorentz(name = 'FFSS13',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func10((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*ProjM(2,1)')\n\nFFSS14 = Lorentz(name = 'FFSS14',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func9((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*P(-1,4)*Gamma(-1,2,-2)*ProjM(-2,1)')\n\nFFSS15 = Lorentz(name = 'FFSS15',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func10((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*ProjP(2,1)')\n\nFFSS16 = Lorentz(name = 'FFSS16',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func12((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*ProjM(2,1)')\n\nFFSS17 = Lorentz(name = 'FFSS17',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func11((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*P(-1,4)*Gamma(-1,2,-2)*ProjM(-2,1)')\n\nFFSS18 = Lorentz(name = 'FFSS18',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func12((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*ProjP(2,1)')\n\nFFSS19 = Lorentz(name = 'FFSS19',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func14((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*ProjM(2,1)')\n\nFFSS20 = Lorentz(name = 'FFSS20',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func13((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*P(-1,4)*Gamma(-1,2,-2)*ProjM(-2,1)')\n\nFFSS21 = Lorentz(name = 'FFSS21',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func14((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*ProjP(2,1)')\n\nFFSS22 = Lorentz(name = 'FFSS22',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func16((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*ProjM(2,1)')\n\nFFSS23 = Lorentz(name = 'FFSS23',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func15((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*P(-1,4)*Gamma(-1,2,-2)*ProjM(-2,1)')\n\nFFSS24 = Lorentz(name = 'FFSS24',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func16((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*ProjP(2,1)')\n\nFFSS25 = Lorentz(name = 'FFSS25',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func18((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*ProjM(2,1)')\n\nFFSS26 = Lorentz(name = 'FFSS26',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func17((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*P(-1,4)*Gamma(-1,2,-2)*ProjM(-2,1)')\n\nFFSS27 = Lorentz(name = 'FFSS27',\nspins = [ 2, 2, 1, 1 ],\nstructure = 'func18((P(-2,3)+P(-2,4))*(P(-2,3)+P(-2,4)))*ProjP(2,1)')"


with open(lorentz, 'w') as f:
		for item in content:
				f.write("%s\n" % item)



# We modify the parameters file to set the average form factors to 1. 


with open(parameters_old) as f:
		content = f.readlines()
content = [x.strip() for x in content] 

for j in range(1,7):
	for k in range (1,4):
		subs1 = 'fplusDK%sx%s = Parameter' % (j, k)
		subs2 = 'fminusDK%sx%s = Parameter' % (j, k)
		subs3 = 'fplusKPi0%sx%s = Parameter' % (j, k)
		subs4 = 'fminusKPi0%sx%s = Parameter' % (j, k)
		subs5 = 'fplusK0Pi%sx%s = Parameter' % (j, k)
		subs6 = 'fminusK0Pi%sx%s = Parameter' % (j, k)
		subs7 = 'fplusBPi0%sx%s = Parameter' % (j, k)
		subs8 = 'fminusBPi0%sx%s = Parameter' % (j, k)
		subs9 = 'fplusB0Pi%sx%s = Parameter' % (j, k)
		subs10 = 'fminusB0Pi%sx%s = Parameter' % (j, k)
		subs11 = 'fplusBD0%sx%s = Parameter' % (j, k)
		subs12 = 'fminusBD0%sx%s = Parameter' % (j, k)
		subs13 = 'fplusB0D%sx%s = Parameter' % (j, k)
		subs14 = 'fminusB0D%sx%s = Parameter' % (j, k)
		subs15 = 'fplusB0sDs%sx%s = Parameter' % (j, k)
		subs16 = 'fminusB0sDs%sx%s = Parameter' % (j, k)
		subs17 = 'fplusB0sK%sx%s = Parameter' % (j, k)
		subs18 = 'fminusB0sK%sx%s = Parameter' % (j, k)

		for i in range(len(content)):
			if subs1 in content[i] or subs3 in content[i] or subs5 in content[i] or subs7 in content[i] or subs9 in content[i] or subs11 in content[i] or subs13 in content[i] or subs15 in content[i] or subs17 in content[i]:
				content[i+3] = "value = '1',"
			if subs2 in content[i] or subs4 in content[i] or subs6 in content[i] or subs8 in content[i] or subs10 in content[i] or subs12 in content[i] or subs14 in content[i] or subs16 in content[i] or subs18 in content[i]:
				content[i+3] = "value = '0',"

with open(parameters, 'w') as f:
		for item in content:
				f.write("%s\n" % item)

###############################
###############################
###############################
###############################

# We create the file functions.f inside the Fortran folder 

functions = path + 'Fortran/' + 'functions.f' 

with open(functions, 'w') as f:
	f.write('      double complex function tp(m1,m2)\n'
					'      implicit none\n'
				'      double complex m1,m2\n'
					'      real*8 rm1,rm2\n'
					'      rm1=real(m1)\n'
					'      rm2=real(m2)\n'
				'      tp=(rm1+rm2)**2\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function t0(m1,m2)\n'
					'      implicit none\n'
					'      double complex m1,m2\n'
				'      real*8 rm1,rm2\n'
					'      rm1=real(m1)\n'
					'      rm2=real(m2)\n'
					'      t0=(rm1+rm2)*(sqrt(rm1)-sqrt(rm2))**2\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function z(Q,m1,m2)\n'
					'      implicit none\n'
				'      double complex Q,m1,m2,tp,t0\n'
					'      real*8 rQ,rm1,rm2,rtp,rt0\n'
					'      rQ=real(Q)\n'
					'      rm1=real(m1)\n'
					'      rm2=real(m2)\n'
					'      rtp=real(tp(m1,m2))\n'
				'      rt0=real(t0(m1,m2))\n'
					'      z=(sqrt(rtp-rQ)-sqrt(rtp-rt0))/(sqrt(rtp-rQ)+sqrt(rtp-rt0))\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function fpDK(Q)\n'
					'      implicit none\n'
					'      double complex Q,z\n'
					'      real*8 f00DK, cpDK, MD, MK, rQ, rz,rz0,P\n'
					'      f00DK=0.7647\n'
					'      cpDK=-0.066\n'
					'      MD=1.86958\n'
					'      MK=0.493677\n'
					'      P=0.224\n'
					'      rq=real(Q)\n'
					'      rz=real(z(Q,MD,MK))\n'
					'      rz0=real(z(0,MD,MK))\n'
					'      fpDK=(f00DK+cpDK*(rz-rz0)*(1+0.5*(rz+rz0)))/(1-P*rQ)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function f0DK(Q)\n'
					'      implicit none\n'
					'      double complex Q,z\n'
					'      real*8 f00DK, c0DK, MD, MK,rQ,rz,rz0\n'
					'      MD=1.86958\n'
					'      MK=0.493677\n'
				'      f00DK=0.7647\n'
					'      c0DK=-2.084\n'
					'      rQ=real(Q)\n'
					'      rz=real(z(Q,MD,MK))\n'
					'      rz0=real(z(0,MD,MK))\n'
					'      f0DK=f00DK+c0DK*(rz-rz0)*(1+0.5*(rz+rz0))\n'
				'      return\n'
					'      end\n'
					'\n'
					'      double complex function fmDK(Q)\n'
					'      implicit none\n'
					'      double complex Q,f0DK,fpDK\n'
					'      real*8 MD, MK,rQ,rf0DK,rfpDK\n'
					'      MD=1.86958\n'
					'      MK=0.493677\n'
					'      rQ=real(Q)\n'
					'      rf0DK=real(f0DK(Q))\n'
					'      rfpDK=real(fpDK(Q))\n'
					'      fmDK=(MK**2-MD**2)/rQ*(rf0DK-rfpDK)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function func1(S)\n'
					'      implicit none\n'
					'      double complex S,fpDK\n'
					'      func1=real(fpDK(S))\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function func2(S)\n'
					'      implicit none\n'
					'      double complex S,fpDK,fmDK\n'
					'      func2=real(fpDK(S))-real(fmDK(S))\n'
					'      return\n'
				'      end\n'
					'\n'
					'      double complex function fpKPi0(Q)\n'
					'      implicit none\n'
					'      double complex Q\n'
					'      real*8 rQ,f00KPi,lplusKPi0,MP,MPplus\n'
					'      f00KPi=0.9709\n'
					'      lplusKPi0=0.0297\n'
					'      MP=0.13498\n'
					'      MPplus=0.13957\n'
					'      rQ=real(Q)\n'
					'      fpKPi0=f00KPi*(1+lplusKPi0*rQ/MPplus**2)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function f0KPi0(Q)\n'
					'      implicit none\n'
					'      double complex Q\n'
					'      real*8 rQ,f00KPi,l0KPi0,MP,MPplus\n'
					'      f00KPi=0.9709\n'
					'      l0KPi0=0.0195\n'
					'      MP=0.13498\n'
					'      MPplus=0.13957\n'
					'      rQ=real(Q)\n'
					'      f0KPi0=f00KPi*(1+l0KPi0*rQ/MPplus**2)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function fmKPi0(Q)\n'
					'      implicit none\n'
					'      double complex Q,f0KPi0,fpKPi0\n'
					'      real*8 MK,MP,rQ,rf0KPi0,rfpKPi0\n'
					'      MP=0.13498\n'
					'      MK=0.493677\n'
					'      rQ=real(Q)\n'
					'      rf0KPi0=real(f0KPi0(Q))\n'
					'      rfpKPi0=real(fpKPi0(Q))\n'
					'      fmKPi0=(MP**2-MK**2)/rQ*(rf0KPi0-rfpKPi0)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function func3(S)\n'
					'      implicit none\n'
					'      double complex S,fpKPi0\n'
					'      func3=real(fpKPi0(S))\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function func4(S)\n'
					'      implicit none\n'
					'      double complex S,fpKPi0,fmKPi0\n'
					'      func4=real(fpKPi0(S))-real(fmKPi0(S))\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function fpK0Pi(Q)\n'
					'      implicit none\n'
					'      double complex Q\n'
					'      real*8 rQ,f00KPi,lplusK0Pi,MP\n'
					'      f00KPi=0.9709\n'
					'      lplusK0Pi=0.0282\n'
					'      MP=0.13957\n'
					'      rQ=real(Q)\n'
					'      fpK0Pi=f00KPi*(1+lplusK0Pi*rQ/MP**2)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function f0K0Pi(Q)\n'
					'      implicit none\n'
					'      double complex Q\n'
					'      real*8 rQ,f00KPi,l0K0Pi,MP\n'
					'      f00KPi=0.9709\n'
					'      l0K0Pi=0.0138\n'
					'      MP=0.13957\n'
					'      rQ=real(Q)\n'
					'      f0K0Pi=f00KPi*(1+l0K0Pi*rQ/MP**2)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function fmK0Pi(Q)\n'
					'      implicit none\n'
					'      double complex Q,f0K0Pi,fpK0Pi\n'
					'      real*8 MK0,MP,rQ,rf0K0Pi,rfpK0Pi\n'
					'      MP=0.13957\n'
					'      MK0=0.497611\n'
					'      rQ=real(Q)\n'
					'      rf0K0Pi=real(f0K0Pi(Q))\n'
					'      rfpK0Pi=real(fpK0Pi(Q))\n'
					'      fmK0Pi=(MP**2-MK0**2)/rQ*(rf0K0Pi-rfpK0Pi)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function func5(S)\n'
					'      implicit none\n'
					'      double complex S,fpK0Pi\n'
					'      func5=real(fpK0Pi(S))\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function func6(S)\n'
					'      implicit none\n'
					'      double complex S,fpK0Pi,fmK0Pi\n'
					'      func6=real(fpK0Pi(S))-real(fmK0Pi(S))\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function fpBPi0(Q)\n'
					'      implicit none\n'
					'      double complex Q,z\n'
					'      real*8 rQ,rz,a0pBPi,a1pBPi,a2pBPi,MBstar,MB,MPi0\n'
					'      a0pBPi=0.404\n'
					'      a1pBPi=-0.68\n'
					'      a2pBPi=-0.86\n'
					'      MBstar=5.3247\n'
					'      MB=5.279\n'
					'      MPi0=0.13498\n'
					'      rQ=real(Q)\n'
					'      rz=real(z(Q,MB,MPi0))\n'
					'      fpBPi0=1/(1-rQ/MBstar**2)*(a0pBPi+a1pBPi*rz+a2pBPi*rz**2+(2*a2pBPi-a1pBPi)*rz**3/3)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function f0BPi0(Q)\n'
					'      implicit none\n'
					'      double complex Q,z\n'
					'      real*8 rQ,rz,a00BPi,a10Bpi,a20BPi,MB,MPi0\n'
					'      a00BPi=0.49\n'
					'      a10BPi=-1.61\n'
					'      a20BPi=1.2528\n'
					'      MB=5.279\n'
					'      MPi0=0.13498\n'
					'      rQ=real(Q)\n'
					'      rz=real(z(Q,MB,MPi0))\n'
					'      f0BPi0=a00BPi+a10BPi*rz+a20BPi*rz**2\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function fmBPi0(Q)\n'
					'      implicit none\n'
					'      double complex Q,f0BPi0,fpBPi0\n'
					'      real*8 MB,MPi0,rQ,rf0BPi0,rfpBPi0\n'
					'      MPi0=0.13498\n'
					'      MB=5.279\n'
					'      rQ=real(Q)\n'
					'      rf0BPi0=real(f0BPi0(Q))\n'
					'      rfpBPi0=real(fpBPi0(Q))\n'
					'      fmBPi0=(MPi0**2-MB**2)/rQ*(rf0BPi0-rfpBPi0)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function func7(S)\n'
					'      implicit none\n'
					'      double complex S,fpBPi0\n'
					'      func7=real(fpBPi0(S))\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function func8(S)\n'
					'      implicit none\n'
					'      double complex S,fpBPi0,fmBPi0\n'
					'      func8=real(fpBPi0(S))-real(fmBPi0(S))\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function fpB0Pi(Q)\n'
					'      implicit none\n'
					'      double complex Q,z\n'
					'      real*8 rQ,rz,a0pBPi,a1pBPi,a2pBPi,MBstar,MB0,MPi\n'
					'      a0pBPi=0.404\n'
					'      a1pBPi=-0.68\n'
					'      a2pBPi=-0.86\n'
					'      MBstar=5.3247\n'
					'      MB0=5.28\n'
					'      MPi=0.13957\n'
					'      rQ=real(Q)\n'
					'      rz=real(z(Q,MB0,MPi))\n'
					'      fpB0Pi=1/(1-rQ/MBstar**2)*(a0pBPi+a1pBPi*rz+a2pBPi*rz**2+(2*a2pBPi-a1pBPi)*rz**3/3)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function f0B0Pi(Q)\n'
					'      implicit none\n'
					'      double complex Q,z\n'
					'      real*8 rQ,rz,a00BPi,a10Bpi,a20BPi,MB0,MPi\n'
					'      a00BPi=0.49\n'
					'      a10BPi=-1.61\n'
					'      a20BPi=1.2528\n'
					'      MB0=5.28\n'
					'      MPi=0.13957\n'
					'      rQ=real(Q)\n'
					'      rz=real(z(Q,MB0,MPi))\n'
					'      f0B0Pi=a00BPi+a10BPi*rz+a20BPi*rz**2\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function fmB0Pi(Q)\n'
					'      implicit none\n'
					'      double complex Q,f0B0Pi,fpB0Pi\n'
					'      real*8 MB0,MPi,rQ,rf0B0Pi,rfpB0Pi\n'
					'      MPi=0.13957\n'
					'      MB0=5.28\n'
					'      rQ=real(Q)\n'
					'      rf0B0Pi=real(f0B0Pi(Q))\n'
					'      rfpB0Pi=real(fpB0Pi(Q))\n'
					'      fmB0Pi=(MPi**2-MB0**2)/rQ*(rf0B0Pi-rfpB0Pi)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function func9(S)\n'
					'      implicit none\n'
					'      double complex S,fpB0Pi\n'
					'      func9=real(fpB0Pi(S))\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function func10(S)\n'
					'      implicit none\n'
					'      double complex S,fpB0Pi,fmB0Pi\n'
					'      func10=real(fpB0Pi(S))-real(fmB0Pi(S))\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function fpBD0(Q)\n'
					'      implicit none\n'
					'      double complex Q,z\n'
					'      real*8 rQ,rz,a0pBD,a1pBD,a2pBD,MBstar,MB,MD0\n'
					'      a0pBD=0.909\n'
					'      a1pBD=-7.11\n'
					'      a2pBD=66\n'
					'      MBstar=5.3247\n'
					'      MB=5.28\n'
					'      MD0=1.865\n'
					'      rQ=real(Q)\n'
					'      rz=real(z(Q,MB,MD0))\n'
					'      fpBD0=1/(1-rQ/MBstar**2)*(a0pBD+a1pBD*rz+a2pBD*rz**2+(2*a2pBD-a1pBD)*rz**3/3)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function f0BD0(Q)\n'
					'      implicit none\n'
					'      double complex Q,z\n'
					'      real*8 rQ,rz,a00BD,a10BD,a20BD,MB,MD0\n'
					'      a00BD=0.794\n'
					'      a10BD=-2.45\n'
					'      a20BD=33.21\n'
					'      MB=5.279\n'
					'      MD0=1.865\n'
					'      rQ=real(Q)\n'
					'      rz=real(z(Q,MB,MD0))\n'
					'      f0BD0=a00BD+a10BD*rz+a20BD*rz**2\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function fmBD0(Q)\n'
					'      implicit none\n'
					'      double complex Q,f0BD0,fpBD0\n'
					'      real*8 MB,MD0,rQ,rf0BD0,rfpBD0\n'
					'      MD0=1.865\n'
					'      MB=5.279\n'
					'      rQ=real(Q)\n'
					'      rf0BD0=real(f0BD0(Q))\n'
					'      rfpBD0=real(fpBD0(Q))\n'
					'      fmBD0=(MD0**2-MB**2)/rQ*(rf0BD0-rfpBD0)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function func11(S)\n'
					'      implicit none\n'
					'      double complex S,fpBD0\n'
					'      func11=real(fpBD0(S))\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function func12(S)\n'
					'      implicit none\n'
					'      double complex S,fpBD0,fmBD0\n'
					'      func12=real(fpBD0(S))-real(fmBD0(S))\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function fpB0D(Q)\n'
					'      implicit none\n'
					'      double complex Q,z\n'
					'      real*8 rQ,rz,a0pBD,a1pBD,a2pBD,MBstar,MB0,MD\n'
					'      a0pBD=0.909\n'
					'      a1pBD=-7.11\n'
					'      a2pBD=66\n'
					'      MBstar=5.3247\n'
					'      MB0=5.279\n'
					'      MD=1.869\n'
					'      rQ=real(Q)\n'
					'      rz=real(z(Q,MB0,MD))\n'
					'      fpB0D=1/(1-rQ/MBstar**2)*(a0pBD+a1pBD*rz+a2pBD*rz**2+(2*a2pBD-a1pBD)*rz**3/3)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function f0B0D(Q)\n'
					'      implicit none\n'
					'      double complex Q,z\n'
					'      real*8 rQ,rz,a00BD,a10BD,a20BD,MB0,MD\n'
					'      a00BD=0.794\n'
					'      a10BD=-2.45\n'
					'      a20BD=33.21\n'
					'      MB0=5.28\n'
					'      MD=1.869\n'
					'      rQ=real(Q)\n'
					'      rz=real(z(Q,MB0,MD))\n'
					'      f0B0D=a00BD+a10BD*rz+a20BD*rz**2\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function fmB0D(Q)\n'
					'      implicit none\n'
					'      double complex Q,f0B0D,fpB0D\n'
					'      real*8 MB0,MD,rQ,rf0B0D,rfpB0D\n'
					'      MD=1.869\n'
					'      MB0=5.28\n'
					'      rQ=real(Q)\n'
					'      rf0B0D=real(f0B0D(Q))\n'
					'      rfpB0D=real(fpB0D(Q))\n'
					'      fmB0D=(MD**2-MB0**2)/rQ*(rf0B0D-rfpB0D)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function func13(S)\n'
					'      implicit none\n'
					'      double complex S,fpB0D\n'
					'      func13=real(fpB0D(S))\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function func14(S)\n'
					'      implicit none\n'
					'      double complex S,fpB0D,fmB0D\n'
					'      func14=real(fpB0D(S))-real(fmB0D(S))\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function fpB0sDs(Q)\n'
					'      implicit none\n'
					'      double complex Q,z\n'
					'      real*8 rQ,rz,a0pBD,a1pBD,a2pBD,MBstar,MB0s,MDs\n'
					'      a0pBD=0.909\n'
					'      a1pBD=-7.11\n'
					'      a2pBD=66\n'
					'      MBstar=5.3247\n'
					'      MB0s=5.367\n'
					'      MDs=1.9683\n'
					'      rQ=real(Q)\n'
					'      rz=real(z(Q,MB0s,MDs))\n'
					'      fpB0sDs=1/(1-rQ/MBstar**2)*(a0pBD+a1pBD*rz+a2pBD*rz**2+(2*a2pBD-a1pBD)*rz**3/3)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function f0B0sDs(Q)\n'
					'      implicit none\n'
					'      double complex Q,z\n'
					'      real*8 rQ,rz,a00BD,a10BD,a20BD,MB0s,MDs\n'
					'      a00BD=0.794\n'
					'      a10BD=-2.45\n'
					'      a20BD=39.2\n'
					'      MB0s=5.367\n'
					'      MDs=1.9683\n'
					'      rQ=real(Q)\n'
					'      rz=real(z(Q,MB0s,MDs))\n'
					'      f0B0sDs=a00BD+a10BD*rz+a20BD*rz**2\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function fmB0sDs(Q)\n'
					'      implicit none\n'
					'      double complex Q,f0B0sDs,fpB0sDs\n'
					'      real*8 MB0s,MDs,rQ,rf0B0sDs,rfpB0sDs\n'
					'      MDs=1.9683\n'
					'      MB0s=5.367\n'
					'      rQ=real(Q)\n'
					'      rf0B0sDs=real(f0B0sDs(Q))\n'
					'      rfpB0sDs=real(fpB0sDs(Q))\n'
					'      fmB0sDs=(MDs**2-MB0s**2)/rQ*(rf0B0sDs-rfpB0sDs)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function func15(S)\n'
					'      implicit none\n'
					'      double complex S,fpB0sDs\n'
					'      func15=real(fpB0sDs(S))\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function func16(S)\n'
					'      implicit none\n'
					'      double complex S,fpB0sDs,fmB0sDs\n'
					'      func16=real(fpB0sDs(S))-real(fmB0sDs(S))\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function fpB0sK(Q)\n'
					'      implicit none\n'
					'      double complex Q,z\n'
					'      real*8 rQ,rz,a0pBK,a1pBK,a2pBK,a3pBK,MBstar,MB0s,MK\n'
					'      a0pBK=0.374\n'
					'      a1pBK=-0.672\n'
					'      a2pBK=0.07\n'
					'      a3pBK=1.34\n'
					'      MBstar=5.3247\n'
					'      MB0s=5.367\n'
					'      MK=0.493677\n'
					'      rQ=real(Q)\n'
					'      rz=real(z(Q,MB0s,MK))\n'
					'      fpB0sK=1/(1-rQ/MBstar**2)*(a0pBK+a1pBK*rz+a2pBK*rz**2+a3pBK*rz**3+(a1pBK-2*a2pBK+3*a3pBK)/4*rz**4)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function f0B0sK(Q)\n'
					'      implicit none\n'
					'      double complex Q,z\n'
					'      real*8 rQ,rz,a00BK,a10BK,a20BK,a30BK,MB0s,MK\n'
					'      a00BK=0.2203\n'
					'      a10BK=0.089\n'
					'      a20BK=0.24\n'
					'      a30BK=14.02\n'
					'      MB0s=5.367\n'
					'      MK=0.493677\n'
					'      rQ=real(Q)\n'
					'      rz=real(z(Q,MB0s,MK))\n'
					'      f0B0sK=a00BK+a10BK*rz+a20BK*rz**2+a30BK*rz**3\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function fmB0sK(Q)\n'
					'      implicit none\n'
					'      double complex Q,f0B0sK,fpB0sK\n'
					'      real*8 MB0s,MK,rQ,rf0B0sK,rfpB0sK\n'
					'      MK=0.493677\n'
					'      MB0s=5.367\n'
					'      rQ=real(Q)\n'
					'      rf0B0sK=real(f0B0sK(Q))\n'
					'      rfpB0sK=real(fpB0sK(Q))\n'
					'      fmB0sK=(MK**2-MB0s**2)/rQ*(rf0B0sK-rfpB0sK)\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function func17(S)\n'
					'      implicit none\n'
					'      double complex S,fpB0sK\n'
					'      func17=real(fpB0sK(S))\n'
					'      return\n'
					'      end\n'
					'\n'
					'      double complex function func18(S)\n'
					'      implicit none\n'
					'      double complex S,fpB0sK,fmB0sK\n'
					'      func18=real(fpB0sK(S))-real(fmB0sK(S))\n'
					'      return\n'
					'      end')
